Deriving canonical differential equations for Feynman integrals from a single uniform weight integral

Differential equations are a powerful tool for evaluating Feynman integrals. Their solution is straightforward if a transformation to a canonical form is found. In this paper, we present an algorithm for finding such a transformation. This novel technique is based on a method due to Hoschele et al. and relies only on the knowledge of a single integral of uniform transcendental weight. As a corollary, the algorithm can also be used to test the uniform transcendentality of a given integral. We discuss the application to several cutting-edge examples, including non-planar four-loop HQET and non-planar two-loop five-point integrals. A Mathematica implementation of our algorithm is made available together with this paper.

==> anc/fUT_4L4P.m <==
{(eps^2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*(-3 + 5*eps)*(-2 + 5*eps)*
   (-1 + 5*eps)*G[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}])/s^2, eps^5*(-1 + 5*eps)*(-1 + 6*eps)*
  G[1, {1, 1, 1, 1, 1, 1, 1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 eps^5*(-1 + 5*eps)*(-1 + 6*eps)*G[1, {1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1, 0}], eps^6*(-1 + 5*eps)*(-1 + 6*eps)*
  G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 eps^7*s*G[1, {1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}], eps^6*s*G[1, {1, 1, 1, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1, 0}], eps^6*s^2*G[1, {2, 1, 2, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}], 
 -(eps^7*(s + t)*G[1, {1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}]), 
 -(eps^6*(s + t)*G[1, {1, 1, 1, 1, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
     0, 0, 0, 0}]), 
 -(eps^6*(s + t)*G[1, {1, 1, 1, 1, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
     0, 0, 0, 0}]), 
 -(eps^6*(s + t)*G[1, {1, 1, 1, 2, 1, 1, 1, 2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}]), 
 -(eps^6*s*t*G[1, {1, 1, 1, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0}]), -(eps^7*t*G[1, {1, 1, 2, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}]), 
 -(eps^6*t*G[1, {1, 1, 2, 1, 1, 1, 1, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}]), -(eps^6*s*t*G[1, {1, 1, 2, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}]), 
 eps^6*t^2*G[1, {1, 2, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}], -(eps^5*(1 + 2*eps)*s*t*G[1, {1, 1, 1, 1, 1, 1, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0}]), 
 -(eps^5*(1 + 2*eps)*s*t*G[1, {1, 1, 1, 1, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}]), 
 -(eps^5*(1 + 2*eps)*s*t*G[1, {1, 1, 1, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}])}


==> anc/fUT_4L4P_solution_e7.m <==
{1/4 + (eps^2*Pi^2)/12 - (7*eps^4*Pi^4)/60 - (37*eps^3*Zeta[3])/3 + 
  eps^6*((-253*Pi^6)/630 + (2738*Zeta[3]^2)/9) + 
  eps^5*((-37*Pi^2*Zeta[3])/9 - (841*Zeta[5])/5) + 
  eps^7*((259*Pi^4*Zeta[3])/45 - (841*Pi^2*Zeta[5])/15 - (20077*Zeta[7])/7), 
 (-3*eps^3*Zeta[3])/2 + eps^4*((-11*Pi^4)/360 + 6*G[0, x]*Zeta[3]) + 
  (eps^5*(11*Pi^4*G[0, x] + 135*Pi^2*Zeta[3] - 2160*G[0, 0, x]*Zeta[3] - 
     1035*Zeta[5]))/90 + (eps^6*(187*Pi^6 + 540*Pi^4*G[-1, -1, x] + 
     648*Pi^4*G[-1, 0, x] - 576*Pi^4*G[0, -1, x] - 1584*Pi^4*G[0, 0, x] + 
     2160*Pi^2*G[-1, -1, 0, 0, x] - 6480*Pi^2*G[-1, 0, 0, -1, x] + 
     2160*Pi^2*G[-1, 0, 0, 0, x] - 2160*Pi^2*G[0, -1, -1, 0, x] + 
     6480*Pi^2*G[0, 0, -1, -1, x] - 2160*Pi^2*G[0, 0, -1, 0, x] + 
     12960*G[-1, -1, 0, 0, 0, 0, x] - 12960*G[-1, 0, 0, -1, 0, 0, x] - 
     12960*G[0, -1, -1, 0, 0, 0, x] + 12960*G[0, 0, -1, -1, 0, 0, x] - 
     4320*Pi^2*G[-1, x]*Zeta[3] - 19440*Pi^2*G[0, x]*Zeta[3] - 
     12960*G[0, -1, 0, x]*Zeta[3] + 12960*G[0, 0, -1, x]*Zeta[3] + 
     311040*G[0, 0, 0, x]*Zeta[3] + 361260*Zeta[3]^2 - 
     64800*G[-1, x]*Zeta[5] + 213840*G[0, x]*Zeta[5]))/3240 + 
  (eps^7*(-776*Pi^6*G[-1, x] - 1106*Pi^6*G[0, x] + 
     5670*Pi^4*G[-1, -1, -1, x] - 24822*Pi^4*G[-1, -1, 0, x] - 
     1260*Pi^4*G[-1, 0, -1, x] - 11214*Pi^4*G[-1, 0, 0, x] - 
     3402*Pi^4*G[0, -1, -1, x] + 4032*Pi^4*G[0, -1, 0, x] - 
     1134*Pi^4*G[0, 0, -1, x] + 22176*Pi^4*G[0, 0, 0, x] + 
     22680*Pi^2*G[-1, -1, -1, 0, 0, x] + 30240*Pi^2*G[-1, -1, 0, -1, 0, x] + 
     158760*Pi^2*G[-1, -1, 0, 0, -1, x] - 151200*Pi^2*G[-1, -1, 0, 0, 0, x] + 
     60480*Pi^2*G[-1, 0, -1, -1, 0, x] + 22680*Pi^2*G[-1, 0, -1, 0, -1, x] - 
     68040*Pi^2*G[-1, 0, -1, 0, 0, x] - 408240*Pi^2*G[-1, 0, 0, -1, -1, x] + 
     204120*Pi^2*G[-1, 0, 0, -1, 0, x] + 249480*Pi^2*G[-1, 0, 0, 0, -1, x] - 
     83160*Pi^2*G[-1, 0, 0, 0, 0, x] - 22680*Pi^2*G[0, -1, -1, -1, 0, x] - 
     45360*Pi^2*G[0, -1, -1, 0, -1, x] + 37800*Pi^2*G[0, -1, -1, 0, 0, x] - 
     68040*Pi^2*G[0, -1, 0, -1, -1, x] + 45360*Pi^2*G[0, -1, 0, -1, 0, x] + 
     22680*Pi^2*G[0, -1, 0, 0, -1, x] - 7560*Pi^2*G[0, -1, 0, 0, 0, x] + 
     68040*Pi^2*G[0, 0, -1, -1, -1, x] - 68040*Pi^2*G[0, 0, -1, -1, 0, x] - 
     68040*Pi^2*G[0, 0, -1, 0, -1, x] + 22680*Pi^2*G[0, 0, -1, 0, 0, x] + 
     68040*Pi^2*G[0, 0, 0, -1, -1, x] - 22680*Pi^2*G[0, 0, 0, -1, 0, x] + 
     136080*G[-1, -1, -1, 0, 0, 0, 0, x] + 
     181440*G[-1, -1, 0, -1, 0, 0, 0, x] + 
     317520*G[-1, -1, 0, 0, -1, 0, 0, x] - 
     771120*G[-1, -1, 0, 0, 0, 0, 0, x] + 
     362880*G[-1, 0, -1, -1, 0, 0, 0, x] + 
     45360*G[-1, 0, -1, 0, -1, 0, 0, x] - 
     362880*G[-1, 0, -1, 0, 0, 0, 0, x] - 
     816480*G[-1, 0, 0, -1, -1, 0, 0, x] + 
     408240*G[-1, 0, 0, -1, 0, 0, 0, x] + 
     498960*G[-1, 0, 0, 0, -1, 0, 0, x] - 
     136080*G[0, -1, -1, -1, 0, 0, 0, x] - 
     90720*G[0, -1, -1, 0, -1, 0, 0, x] + 
     317520*G[0, -1, -1, 0, 0, 0, 0, x] - 
     136080*G[0, -1, 0, -1, -1, 0, 0, x] + 
     136080*G[0, -1, 0, -1, 0, 0, 0, x] + 45360*G[0, -1, 0, 0, -1, 0, 0, x] + 
     136080*G[0, 0, -1, -1, -1, 0, 0, x] - 
     272160*G[0, 0, -1, -1, 0, 0, 0, x] - 
     136080*G[0, 0, -1, 0, -1, 0, 0, x] + 
     136080*G[0, 0, 0, -1, -1, 0, 0, x] + 64281*Pi^4*Zeta[3] + 
     257040*Pi^2*G[-1, -1, x]*Zeta[3] + 98280*Pi^2*G[-1, 0, x]*Zeta[3] - 
     98280*Pi^2*G[0, -1, x]*Zeta[3] + 272160*Pi^2*G[0, 0, x]*Zeta[3] + 
     362880*G[-1, -1, 0, 0, x]*Zeta[3] + 272160*G[-1, 0, -1, 0, x]*Zeta[3] - 
     816480*G[-1, 0, 0, -1, x]*Zeta[3] + 90720*G[-1, 0, 0, 0, x]*Zeta[3] + 
     45360*G[0, -1, -1, 0, x]*Zeta[3] - 136080*G[0, -1, 0, -1, x]*Zeta[3] + 
     45360*G[0, -1, 0, 0, x]*Zeta[3] + 136080*G[0, 0, -1, -1, x]*Zeta[3] - 
     136080*G[0, 0, -1, 0, x]*Zeta[3] + 136080*G[0, 0, 0, -1, x]*Zeta[3] - 
     4354560*G[0, 0, 0, 0, x]*Zeta[3] - 362880*G[-1, x]*Zeta[3]^2 - 
     4921560*G[0, x]*Zeta[3]^2 - 179550*Pi^2*Zeta[5] + 
     1315440*G[-1, -1, x]*Zeta[5] + 113400*G[-1, 0, x]*Zeta[5] - 
     249480*G[0, -1, x]*Zeta[5] - 2993760*G[0, 0, x]*Zeta[5] + 
     5100165*Zeta[7]))/11340, (-11*eps^4*Pi^4)/360 - (3*eps^3*Zeta[3])/2 + 
  eps^5*((3*Pi^2*Zeta[3])/2 - (23*Zeta[5])/2) + 
  (eps^6*(187*Pi^6 + 540*Pi^4*G[-1, -1, x] + 648*Pi^4*G[-1, 0, x] - 
     576*Pi^4*G[0, -1, x] + 2160*Pi^2*G[-1, -1, 0, 0, x] - 
     6480*Pi^2*G[-1, 0, 0, -1, x] + 2160*Pi^2*G[-1, 0, 0, 0, x] - 
     2160*Pi^2*G[0, -1, -1, 0, x] + 6480*Pi^2*G[0, 0, -1, -1, x] - 
     2160*Pi^2*G[0, 0, -1, 0, x] + 12960*G[-1, -1, 0, 0, 0, 0, x] - 
     12960*G[-1, 0, 0, -1, 0, 0, x] - 12960*G[0, -1, -1, 0, 0, 0, x] + 
     12960*G[0, 0, -1, -1, 0, 0, x] - 4320*Pi^2*G[-1, x]*Zeta[3] - 
     12960*G[0, -1, 0, x]*Zeta[3] + 12960*G[0, 0, -1, x]*Zeta[3] + 
     361260*Zeta[3]^2 - 64800*G[-1, x]*Zeta[5]))/3240 + 
  (eps^7*(-776*Pi^6*G[-1, x] + 5670*Pi^4*G[-1, -1, -1, x] - 
     24822*Pi^4*G[-1, -1, 0, x] - 1260*Pi^4*G[-1, 0, -1, x] - 
     11214*Pi^4*G[-1, 0, 0, x] - 3402*Pi^4*G[0, -1, -1, x] + 
     4032*Pi^4*G[0, -1, 0, x] - 1134*Pi^4*G[0, 0, -1, x] + 
     22680*Pi^2*G[-1, -1, -1, 0, 0, x] + 30240*Pi^2*G[-1, -1, 0, -1, 0, x] + 
     158760*Pi^2*G[-1, -1, 0, 0, -1, x] - 151200*Pi^2*G[-1, -1, 0, 0, 0, x] + 
     60480*Pi^2*G[-1, 0, -1, -1, 0, x] + 22680*Pi^2*G[-1, 0, -1, 0, -1, x] - 
     68040*Pi^2*G[-1, 0, -1, 0, 0, x] - 408240*Pi^2*G[-1, 0, 0, -1, -1, x] + 
     204120*Pi^2*G[-1, 0, 0, -1, 0, x] + 249480*Pi^2*G[-1, 0, 0, 0, -1, x] - 
     83160*Pi^2*G[-1, 0, 0, 0, 0, x] - 22680*Pi^2*G[0, -1, -1, -1, 0, x] - 
     45360*Pi^2*G[0, -1, -1, 0, -1, x] + 37800*Pi^2*G[0, -1, -1, 0, 0, x] - 
     68040*Pi^2*G[0, -1, 0, -1, -1, x] + 45360*Pi^2*G[0, -1, 0, -1, 0, x] + 
     22680*Pi^2*G[0, -1, 0, 0, -1, x] - 7560*Pi^2*G[0, -1, 0, 0, 0, x] + 
     68040*Pi^2*G[0, 0, -1, -1, -1, x] - 68040*Pi^2*G[0, 0, -1, -1, 0, x] - 
     68040*Pi^2*G[0, 0, -1, 0, -1, x] + 22680*Pi^2*G[0, 0, -1, 0, 0, x] + 
     68040*Pi^2*G[0, 0, 0, -1, -1, x] - 22680*Pi^2*G[0, 0, 0, -1, 0, x] + 
     136080*G[-1, -1, -1, 0, 0, 0, 0, x] + 
     181440*G[-1, -1, 0, -1, 0, 0, 0, x] + 
     317520*G[-1, -1, 0, 0, -1, 0, 0, x] - 
     771120*G[-1, -1, 0, 0, 0, 0, 0, x] + 
     362880*G[-1, 0, -1, -1, 0, 0, 0, x] + 
     45360*G[-1, 0, -1, 0, -1, 0, 0, x] - 
     362880*G[-1, 0, -1, 0, 0, 0, 0, x] - 
     816480*G[-1, 0, 0, -1, -1, 0, 0, x] + 
     408240*G[-1, 0, 0, -1, 0, 0, 0, x] + 
     498960*G[-1, 0, 0, 0, -1, 0, 0, x] - 
     136080*G[0, -1, -1, -1, 0, 0, 0, x] - 
     90720*G[0, -1, -1, 0, -1, 0, 0, x] + 
     317520*G[0, -1, -1, 0, 0, 0, 0, x] - 
     136080*G[0, -1, 0, -1, -1, 0, 0, x] + 
     136080*G[0, -1, 0, -1, 0, 0, 0, x] + 45360*G[0, -1, 0, 0, -1, 0, 0, x] + 
     136080*G[0, 0, -1, -1, -1, 0, 0, x] - 
     272160*G[0, 0, -1, -1, 0, 0, 0, x] - 
     136080*G[0, 0, -1, 0, -1, 0, 0, x] + 
     136080*G[0, 0, 0, -1, -1, 0, 0, x] + 64281*Pi^4*Zeta[3] + 
     257040*Pi^2*G[-1, -1, x]*Zeta[3] + 98280*Pi^2*G[-1, 0, x]*Zeta[3] - 
     98280*Pi^2*G[0, -1, x]*Zeta[3] + 362880*G[-1, -1, 0, 0, x]*Zeta[3] + 
     272160*G[-1, 0, -1, 0, x]*Zeta[3] - 816480*G[-1, 0, 0, -1, x]*Zeta[3] + 
     90720*G[-1, 0, 0, 0, x]*Zeta[3] + 45360*G[0, -1, -1, 0, x]*Zeta[3] - 
     136080*G[0, -1, 0, -1, x]*Zeta[3] + 45360*G[0, -1, 0, 0, x]*Zeta[3] + 
     136080*G[0, 0, -1, -1, x]*Zeta[3] - 136080*G[0, 0, -1, 0, x]*Zeta[3] + 
     136080*G[0, 0, 0, -1, x]*Zeta[3] - 362880*G[-1, x]*Zeta[3]^2 - 
     179550*Pi^2*Zeta[5] + 1315440*G[-1, -1, x]*Zeta[5] + 
     113400*G[-1, 0, x]*Zeta[5] - 249480*G[0, -1, x]*Zeta[5] + 
     5100165*Zeta[7]))/11340, 5*eps^5*Zeta[5] + 
  (eps^6*(3*Pi^6 + 15*Pi^4*G[-1, -1, x] + 18*Pi^4*G[-1, 0, x] - 
     16*Pi^4*G[0, -1, x] + 60*Pi^2*G[-1, -1, 0, 0, x] - 
     180*Pi^2*G[-1, 0, 0, -1, x] + 60*Pi^2*G[-1, 0, 0, 0, x] - 
     60*Pi^2*G[0, -1, -1, 0, x] + 180*Pi^2*G[0, 0, -1, -1, x] - 
     60*Pi^2*G[0, 0, -1, 0, x] + 360*G[-1, -1, 0, 0, 0, 0, x] - 
     360*G[-1, 0, 0, -1, 0, 0, x] - 360*G[0, -1, -1, 0, 0, 0, x] + 
     360*G[0, 0, -1, -1, 0, 0, x] - 120*Pi^2*G[-1, x]*Zeta[3] - 
     360*G[0, -1, 0, x]*Zeta[3] + 360*G[0, 0, -1, x]*Zeta[3] + 
     270*Zeta[3]^2 - 1800*G[-1, x]*Zeta[5]))/90 + 
  (eps^7*(-776*Pi^6*G[-1, x] + 5670*Pi^4*G[-1, -1, -1, x] - 
     24822*Pi^4*G[-1, -1, 0, x] - 1260*Pi^4*G[-1, 0, -1, x] - 
     11214*Pi^4*G[-1, 0, 0, x] - 3402*Pi^4*G[0, -1, -1, x] + 
     4032*Pi^4*G[0, -1, 0, x] - 1134*Pi^4*G[0, 0, -1, x] + 
     22680*Pi^2*G[-1, -1, -1, 0, 0, x] + 30240*Pi^2*G[-1, -1, 0, -1, 0, x] + 
     158760*Pi^2*G[-1, -1, 0, 0, -1, x] - 151200*Pi^2*G[-1, -1, 0, 0, 0, x] + 
     60480*Pi^2*G[-1, 0, -1, -1, 0, x] + 22680*Pi^2*G[-1, 0, -1, 0, -1, x] - 
     68040*Pi^2*G[-1, 0, -1, 0, 0, x] - 408240*Pi^2*G[-1, 0, 0, -1, -1, x] + 
     204120*Pi^2*G[-1, 0, 0, -1, 0, x] + 249480*Pi^2*G[-1, 0, 0, 0, -1, x] - 
     83160*Pi^2*G[-1, 0, 0, 0, 0, x] - 22680*Pi^2*G[0, -1, -1, -1, 0, x] - 
     45360*Pi^2*G[0, -1, -1, 0, -1, x] + 37800*Pi^2*G[0, -1, -1, 0, 0, x] - 
     68040*Pi^2*G[0, -1, 0, -1, -1, x] + 45360*Pi^2*G[0, -1, 0, -1, 0, x] + 
     22680*Pi^2*G[0, -1, 0, 0, -1, x] - 7560*Pi^2*G[0, -1, 0, 0, 0, x] + 
     68040*Pi^2*G[0, 0, -1, -1, -1, x] - 68040*Pi^2*G[0, 0, -1, -1, 0, x] - 
     68040*Pi^2*G[0, 0, -1, 0, -1, x] + 22680*Pi^2*G[0, 0, -1, 0, 0, x] + 
     68040*Pi^2*G[0, 0, 0, -1, -1, x] - 22680*Pi^2*G[0, 0, 0, -1, 0, x] + 
     136080*G[-1, -1, -1, 0, 0, 0, 0, x] + 
     181440*G[-1, -1, 0, -1, 0, 0, 0, x] + 
     317520*G[-1, -1, 0, 0, -1, 0, 0, x] - 
     771120*G[-1, -1, 0, 0, 0, 0, 0, x] + 
     362880*G[-1, 0, -1, -1, 0, 0, 0, x] + 
     45360*G[-1, 0, -1, 0, -1, 0, 0, x] - 
     362880*G[-1, 0, -1, 0, 0, 0, 0, x] - 
     816480*G[-1, 0, 0, -1, -1, 0, 0, x] + 
     408240*G[-1, 0, 0, -1, 0, 0, 0, x] + 
     498960*G[-1, 0, 0, 0, -1, 0, 0, x] - 
     136080*G[0, -1, -1, -1, 0, 0, 0, x] - 
     90720*G[0, -1, -1, 0, -1, 0, 0, x] + 
     317520*G[0, -1, -1, 0, 0, 0, 0, x] - 
     136080*G[0, -1, 0, -1, -1, 0, 0, x] + 
     136080*G[0, -1, 0, -1, 0, 0, 0, x] + 45360*G[0, -1, 0, 0, -1, 0, 0, x] + 
     136080*G[0, 0, -1, -1, -1, 0, 0, x] - 
     272160*G[0, 0, -1, -1, 0, 0, 0, x] - 
     136080*G[0, 0, -1, 0, -1, 0, 0, x] + 
     136080*G[0, 0, 0, -1, -1, 0, 0, x] + 14238*Pi^4*Zeta[3] + 
     257040*Pi^2*G[-1, -1, x]*Zeta[3] + 98280*Pi^2*G[-1, 0, x]*Zeta[3] - 
     98280*Pi^2*G[0, -1, x]*Zeta[3] + 362880*G[-1, -1, 0, 0, x]*Zeta[3] + 
     272160*G[-1, 0, -1, 0, x]*Zeta[3] - 816480*G[-1, 0, 0, -1, x]*Zeta[3] + 
     90720*G[-1, 0, 0, 0, x]*Zeta[3] + 45360*G[0, -1, -1, 0, x]*Zeta[3] - 
     136080*G[0, -1, 0, -1, x]*Zeta[3] + 45360*G[0, -1, 0, 0, x]*Zeta[3] + 
     136080*G[0, 0, -1, -1, x]*Zeta[3] - 136080*G[0, 0, -1, 0, x]*Zeta[3] + 
     136080*G[0, 0, 0, -1, x]*Zeta[3] - 362880*G[-1, x]*Zeta[3]^2 - 
     291060*Pi^2*Zeta[5] + 1315440*G[-1, -1, x]*Zeta[5] + 
     113400*G[-1, 0, x]*Zeta[5] - 249480*G[0, -1, x]*Zeta[5] + 
     3053295*Zeta[7]))/11340, 
 (eps^4*(17*Pi^4 + 180*Pi^2*G[-1, -1, x] - 120*Pi^2*G[-1, 0, x] - 
     180*Pi^2*G[0, -1, x] + 120*Pi^2*G[0, 0, x] + 360*G[-1, -1, 0, 0, x] - 
     360*G[-1, 0, 0, 0, x] - 360*G[0, -1, 0, 0, x] + 360*G[0, 0, 0, 0, x] + 
     360*G[-1, x]*Zeta[3] - 360*G[0, x]*Zeta[3]))/720 + 
  (eps^5*(-5*Pi^4*G[-1, x] - 46*Pi^4*G[0, x] + 270*Pi^2*G[-1, -1, -1, x] - 
     390*Pi^2*G[-1, -1, 0, x] - 360*Pi^2*G[-1, 0, -1, x] + 
     330*Pi^2*G[-1, 0, 0, x] - 810*Pi^2*G[0, -1, -1, x] + 
     750*Pi^2*G[0, -1, 0, x] + 900*Pi^2*G[0, 0, -1, x] - 
     690*Pi^2*G[0, 0, 0, x] + 540*G[-1, -1, -1, 0, 0, x] - 
     1800*G[-1, -1, 0, 0, 0, x] - 720*G[-1, 0, -1, 0, 0, x] + 
     1980*G[-1, 0, 0, 0, 0, x] - 1620*G[0, -1, -1, 0, 0, x] + 
     2880*G[0, -1, 0, 0, 0, x] + 1800*G[0, 0, -1, 0, 0, x] - 
     3060*G[0, 0, 0, 0, 0, x] + 480*Pi^2*Zeta[3] + 540*G[-1, -1, x]*Zeta[3] - 
     900*G[-1, 0, x]*Zeta[3] - 1620*G[0, -1, x]*Zeta[3] + 
     1980*G[0, 0, x]*Zeta[3] + 1080*Zeta[5]))/360 + 
  (eps^6*(1468*Pi^6 + 9513*Pi^4*G[-1, -1, x] - 7245*Pi^4*G[-1, 0, x] - 
     5733*Pi^4*G[0, -1, x] + 42021*Pi^4*G[0, 0, x] + 
     79380*Pi^2*G[-1, -1, -1, -1, x] - 132300*Pi^2*G[-1, -1, -1, 0, x] - 
     158760*Pi^2*G[-1, -1, 0, -1, x] + 219240*Pi^2*G[-1, -1, 0, 0, x] - 
     113400*Pi^2*G[-1, 0, -1, -1, x] + 181440*Pi^2*G[-1, 0, -1, 0, x] + 
     204120*Pi^2*G[-1, 0, 0, -1, x] - 200340*Pi^2*G[-1, 0, 0, 0, x] - 
     283500*Pi^2*G[0, -1, -1, -1, x] + 427140*Pi^2*G[0, -1, -1, 0, x] + 
     430920*Pi^2*G[0, -1, 0, -1, x] - 468720*Pi^2*G[0, -1, 0, 0, x] + 
     725760*Pi^2*G[0, 0, -1, -1, x] - 748440*Pi^2*G[0, 0, -1, 0, x] - 
     884520*Pi^2*G[0, 0, 0, -1, x] + 721980*Pi^2*G[0, 0, 0, 0, x] + 
     158760*G[-1, -1, -1, -1, 0, 0, x] - 635040*G[-1, -1, -1, 0, 0, 0, x] - 
     317520*G[-1, -1, 0, -1, 0, 0, x] + 1587600*G[-1, -1, 0, 0, 0, 0, x] - 
     226800*G[-1, 0, -1, -1, 0, 0, x] + 861840*G[-1, 0, -1, 0, 0, 0, x] + 
     408240*G[-1, 0, 0, -1, 0, 0, x] - 1837080*G[-1, 0, 0, 0, 0, 0, x] - 
     567000*G[0, -1, -1, -1, 0, 0, x] + 1995840*G[0, -1, -1, 0, 0, 0, x] + 
     861840*G[0, -1, 0, -1, 0, 0, x] - 3084480*G[0, -1, 0, 0, 0, 0, x] + 
     1451520*G[0, 0, -1, -1, 0, 0, x] - 3039120*G[0, 0, -1, 0, 0, 0, x] - 
     1769040*G[0, 0, 0, -1, 0, 0, x] + 4150440*G[0, 0, 0, 0, 0, 0, x] - 
     79380*Pi^2*G[-1, x]*Zeta[3] - 283500*Pi^2*G[0, x]*Zeta[3] + 
     158760*G[-1, -1, -1, x]*Zeta[3] - 158760*G[-1, -1, 0, x]*Zeta[3] - 
     226800*G[-1, 0, -1, x]*Zeta[3] + 362880*G[-1, 0, 0, x]*Zeta[3] - 
     567000*G[0, -1, -1, x]*Zeta[3] + 839160*G[0, -1, 0, x]*Zeta[3] + 
     1451520*G[0, 0, -1, x]*Zeta[3] - 1859760*G[0, 0, 0, x]*Zeta[3] + 
     136080*Zeta[3]^2 + 317520*G[-1, x]*Zeta[5] - 1134000*G[0, x]*Zeta[5]))/
   45360 + (eps^7*(5759*Pi^6*G[-1, x] - 23375*Pi^6*G[0, x] + 
     59598*Pi^4*G[-1, -1, -1, x] - 104580*Pi^4*G[-1, -1, 0, x] - 
     79632*Pi^4*G[-1, 0, -1, x] + 88830*Pi^4*G[-1, 0, 0, x] - 
     173754*Pi^4*G[0, -1, -1, x] + 191520*Pi^4*G[0, -1, 0, x] + 
     148428*Pi^4*G[0, 0, -1, x] - 593082*Pi^4*G[0, 0, 0, x] + 
     340200*Pi^2*G[-1, -1, -1, -1, -1, x] - 
     597240*Pi^2*G[-1, -1, -1, -1, 0, x] - 771120*Pi^2*
      G[-1, -1, -1, 0, -1, x] + 1149120*Pi^2*G[-1, -1, -1, 0, 0, x] - 
     498960*Pi^2*G[-1, -1, 0, -1, -1, x] + 1103760*Pi^2*
      G[-1, -1, 0, -1, 0, x] + 1632960*Pi^2*G[-1, -1, 0, 0, -1, x] - 
     1920240*Pi^2*G[-1, -1, 0, 0, 0, x] - 498960*Pi^2*
      G[-1, 0, -1, -1, -1, x] + 892080*Pi^2*G[-1, 0, -1, -1, 0, x] + 
     1179360*Pi^2*G[-1, 0, -1, 0, -1, x] - 1617840*Pi^2*
      G[-1, 0, -1, 0, 0, x] + 544320*Pi^2*G[-1, 0, 0, -1, -1, x] - 
     1436400*Pi^2*G[-1, 0, 0, -1, 0, x] - 1950480*Pi^2*
      G[-1, 0, 0, 0, -1, x] + 1806840*Pi^2*G[-1, 0, 0, 0, 0, x] - 
     1292760*Pi^2*G[0, -1, -1, -1, -1, x] + 2184840*Pi^2*
      G[0, -1, -1, -1, 0, x] + 2676240*Pi^2*G[0, -1, -1, 0, -1, x] - 
     3780000*Pi^2*G[0, -1, -1, 0, 0, x] + 1859760*Pi^2*
      G[0, -1, 0, -1, -1, x] - 3281040*Pi^2*G[0, -1, 0, -1, 0, x] - 
     4082400*Pi^2*G[0, -1, 0, 0, -1, x] + 4324320*Pi^2*G[0, -1, 0, 0, 0, x] + 
     3900960*Pi^2*G[0, 0, -1, -1, -1, x] - 6017760*Pi^2*
      G[0, 0, -1, -1, 0, x] - 6350400*Pi^2*G[0, 0, -1, 0, -1, x] + 
     7242480*Pi^2*G[0, 0, -1, 0, 0, x] - 9253440*Pi^2*G[0, 0, 0, -1, -1, x] + 
     10417680*Pi^2*G[0, 0, 0, -1, 0, x] + 12564720*Pi^2*
      G[0, 0, 0, 0, -1, x] - 10470600*Pi^2*G[0, 0, 0, 0, 0, x] + 
     680400*G[-1, -1, -1, -1, -1, 0, 0, x] - 
     2903040*G[-1, -1, -1, -1, 0, 0, 0, x] - 
     1542240*G[-1, -1, -1, 0, -1, 0, 0, x] + 
     8527680*G[-1, -1, -1, 0, 0, 0, 0, x] - 
     997920*G[-1, -1, 0, -1, -1, 0, 0, x] + 
     5624640*G[-1, -1, 0, -1, 0, 0, 0, x] + 
     3265920*G[-1, -1, 0, 0, -1, 0, 0, x] - 
     18960480*G[-1, -1, 0, 0, 0, 0, 0, x] - 
     997920*G[-1, 0, -1, -1, -1, 0, 0, x] + 
     4354560*G[-1, 0, -1, -1, 0, 0, 0, x] + 
     2358720*G[-1, 0, -1, 0, -1, 0, 0, x] - 
     11702880*G[-1, 0, -1, 0, 0, 0, 0, x] + 
     1088640*G[-1, 0, 0, -1, -1, 0, 0, x] - 
     7529760*G[-1, 0, 0, -1, 0, 0, 0, x] - 
     3900960*G[-1, 0, 0, 0, -1, 0, 0, x] + 
     22634640*G[-1, 0, 0, 0, 0, 0, 0, x] - 
     2585520*G[0, -1, -1, -1, -1, 0, 0, x] + 
     10523520*G[0, -1, -1, -1, 0, 0, 0, x] + 
     5352480*G[0, -1, -1, 0, -1, 0, 0, x] - 
     27578880*G[0, -1, -1, 0, 0, 0, 0, x] + 
     3719520*G[0, -1, 0, -1, -1, 0, 0, x] - 
     15966720*G[0, -1, 0, -1, 0, 0, 0, x] - 
     8164800*G[0, -1, 0, 0, -1, 0, 0, x] + 
     41005440*G[0, -1, 0, 0, 0, 0, 0, x] + 
     7801920*G[0, 0, -1, -1, -1, 0, 0, x] - 
     28304640*G[0, 0, -1, -1, 0, 0, 0, x] - 
     12700800*G[0, 0, -1, 0, -1, 0, 0, x] + 
     48716640*G[0, 0, -1, 0, 0, 0, 0, x] - 
     18506880*G[0, 0, 0, -1, -1, 0, 0, x] + 
     43999200*G[0, 0, 0, -1, 0, 0, 0, x] + 
     25129440*G[0, 0, 0, 0, -1, 0, 0, x] - 
     72439920*G[0, 0, 0, 0, 0, 0, 0, x] + 81942*Pi^4*Zeta[3] - 
     990360*Pi^2*G[-1, -1, x]*Zeta[3] + 1199520*Pi^2*G[-1, 0, x]*Zeta[3] + 
     1942920*Pi^2*G[0, -1, x]*Zeta[3] + 2202480*Pi^2*G[0, 0, x]*Zeta[3] + 
     680400*G[-1, -1, -1, -1, x]*Zeta[3] - 498960*G[-1, -1, -1, 0, x]*
      Zeta[3] - 997920*G[-1, -1, 0, -1, x]*Zeta[3] - 
     876960*G[-1, -1, 0, 0, x]*Zeta[3] - 997920*G[-1, 0, -1, -1, x]*Zeta[3] + 
     635040*G[-1, 0, -1, 0, x]*Zeta[3] + 1088640*G[-1, 0, 0, -1, x]*Zeta[3] - 
     30240*G[-1, 0, 0, 0, x]*Zeta[3] - 2585520*G[0, -1, -1, -1, x]*Zeta[3] + 
     2404080*G[0, -1, -1, 0, x]*Zeta[3] + 3719520*G[0, -1, 0, -1, x]*
      Zeta[3] - 3477600*G[0, -1, 0, 0, x]*Zeta[3] + 
     7801920*G[0, 0, -1, -1, x]*Zeta[3] - 10704960*G[0, 0, -1, 0, x]*
      Zeta[3] - 18506880*G[0, 0, 0, -1, x]*Zeta[3] + 
     22347360*G[0, 0, 0, 0, x]*Zeta[3] - 1897560*G[-1, x]*Zeta[3]^2 + 
     264600*G[0, x]*Zeta[3]^2 + 2336040*Pi^2*Zeta[5] + 
     3810240*G[-1, -1, x]*Zeta[5] - 4037040*G[-1, 0, x]*Zeta[5] - 
     7620480*G[0, -1, x]*Zeta[5] + 17645040*G[0, 0, x]*Zeta[5] + 
     14481180*Zeta[7]))/90720, -1/64 - (eps^2*Pi^2)/48 + 
  (29*eps^3*Zeta[3])/96 + eps^4*((29*Pi^4)/1920 + (Pi^2*G[-1, -1, x])/4 - 
    (Pi^2*G[-1, 0, x])/6 - (Pi^2*G[0, -1, x])/4 + (Pi^2*G[0, 0, x])/6 + 
    G[-1, -1, 0, 0, x]/2 - G[-1, 0, 0, 0, x]/2 - G[0, -1, 0, 0, x]/2 + 
    G[0, 0, 0, 0, x]/2 + (G[-1, x]*Zeta[3])/2 - (G[0, x]*Zeta[3])/2) + 
  eps^5*(-(Pi^4*G[-1, x])/72 - (23*Pi^4*G[0, x])/180 + 
    (3*Pi^2*G[-1, -1, -1, x])/4 - (13*Pi^2*G[-1, -1, 0, x])/12 - 
    Pi^2*G[-1, 0, -1, x] + (11*Pi^2*G[-1, 0, 0, x])/12 - 
    (9*Pi^2*G[0, -1, -1, x])/4 + (25*Pi^2*G[0, -1, 0, x])/12 + 
    (5*Pi^2*G[0, 0, -1, x])/2 - (23*Pi^2*G[0, 0, 0, x])/12 + 
    (3*G[-1, -1, -1, 0, 0, x])/2 - 5*G[-1, -1, 0, 0, 0, x] - 
    2*G[-1, 0, -1, 0, 0, x] + (11*G[-1, 0, 0, 0, 0, x])/2 - 
    (9*G[0, -1, -1, 0, 0, x])/2 + 8*G[0, -1, 0, 0, 0, x] + 
    5*G[0, 0, -1, 0, 0, x] - (17*G[0, 0, 0, 0, 0, x])/2 + 
    (197*Pi^2*Zeta[3])/72 + (3*G[-1, -1, x]*Zeta[3])/2 - 
    (5*G[-1, 0, x]*Zeta[3])/2 - (9*G[0, -1, x]*Zeta[3])/2 + 
    (11*G[0, 0, x]*Zeta[3])/2 + (1157*Zeta[5])/160) + 
  eps^6*((2813*Pi^6)/45360 + (151*Pi^4*G[-1, -1, x])/720 - 
    (23*Pi^4*G[-1, 0, x])/144 - (91*Pi^4*G[0, -1, x])/720 + 
    (667*Pi^4*G[0, 0, x])/720 + (7*Pi^2*G[-1, -1, -1, -1, x])/4 - 
    (35*Pi^2*G[-1, -1, -1, 0, x])/12 - (7*Pi^2*G[-1, -1, 0, -1, x])/2 + 
    (29*Pi^2*G[-1, -1, 0, 0, x])/6 - (5*Pi^2*G[-1, 0, -1, -1, x])/2 + 
    4*Pi^2*G[-1, 0, -1, 0, x] + (9*Pi^2*G[-1, 0, 0, -1, x])/2 - 
    (53*Pi^2*G[-1, 0, 0, 0, x])/12 - (25*Pi^2*G[0, -1, -1, -1, x])/4 + 
    (113*Pi^2*G[0, -1, -1, 0, x])/12 + (19*Pi^2*G[0, -1, 0, -1, x])/2 - 
    (31*Pi^2*G[0, -1, 0, 0, x])/3 + 16*Pi^2*G[0, 0, -1, -1, x] - 
    (33*Pi^2*G[0, 0, -1, 0, x])/2 - (39*Pi^2*G[0, 0, 0, -1, x])/2 + 
    (191*Pi^2*G[0, 0, 0, 0, x])/12 + (7*G[-1, -1, -1, -1, 0, 0, x])/2 - 
    14*G[-1, -1, -1, 0, 0, 0, x] - 7*G[-1, -1, 0, -1, 0, 0, x] + 
    35*G[-1, -1, 0, 0, 0, 0, x] - 5*G[-1, 0, -1, -1, 0, 0, x] + 
    19*G[-1, 0, -1, 0, 0, 0, x] + 9*G[-1, 0, 0, -1, 0, 0, x] - 
    (81*G[-1, 0, 0, 0, 0, 0, x])/2 - (25*G[0, -1, -1, -1, 0, 0, x])/2 + 
    44*G[0, -1, -1, 0, 0, 0, x] + 19*G[0, -1, 0, -1, 0, 0, x] - 
    68*G[0, -1, 0, 0, 0, 0, x] + 32*G[0, 0, -1, -1, 0, 0, x] - 
    67*G[0, 0, -1, 0, 0, 0, x] - 39*G[0, 0, 0, -1, 0, 0, x] + 
    (183*G[0, 0, 0, 0, 0, 0, x])/2 - (7*Pi^2*G[-1, x]*Zeta[3])/4 - 
    (25*Pi^2*G[0, x]*Zeta[3])/4 + (7*G[-1, -1, -1, x]*Zeta[3])/2 - 
    (7*G[-1, -1, 0, x]*Zeta[3])/2 - 5*G[-1, 0, -1, x]*Zeta[3] + 
    8*G[-1, 0, 0, x]*Zeta[3] - (25*G[0, -1, -1, x]*Zeta[3])/2 + 
    (37*G[0, -1, 0, x]*Zeta[3])/2 + 32*G[0, 0, -1, x]*Zeta[3] - 
    41*G[0, 0, 0, x]*Zeta[3] + (4343*Zeta[3]^2)/288 + 7*G[-1, x]*Zeta[5] - 
    25*G[0, x]*Zeta[5]) + eps^7*((5759*Pi^6*G[-1, x])/90720 - 
    (4675*Pi^6*G[0, x])/18144 + (473*Pi^4*G[-1, -1, -1, x])/720 - 
    (83*Pi^4*G[-1, -1, 0, x])/72 - (79*Pi^4*G[-1, 0, -1, x])/90 + 
    (47*Pi^4*G[-1, 0, 0, x])/48 - (1379*Pi^4*G[0, -1, -1, x])/720 + 
    (19*Pi^4*G[0, -1, 0, x])/9 + (589*Pi^4*G[0, 0, -1, x])/360 - 
    (523*Pi^4*G[0, 0, 0, x])/80 + (15*Pi^2*G[-1, -1, -1, -1, -1, x])/4 - 
    (79*Pi^2*G[-1, -1, -1, -1, 0, x])/12 - (17*Pi^2*G[-1, -1, -1, 0, -1, x])/
     2 + (38*Pi^2*G[-1, -1, -1, 0, 0, x])/3 - 
    (11*Pi^2*G[-1, -1, 0, -1, -1, x])/2 + (73*Pi^2*G[-1, -1, 0, -1, 0, x])/
     6 + 18*Pi^2*G[-1, -1, 0, 0, -1, x] - (127*Pi^2*G[-1, -1, 0, 0, 0, x])/
     6 - (11*Pi^2*G[-1, 0, -1, -1, -1, x])/2 + 
    (59*Pi^2*G[-1, 0, -1, -1, 0, x])/6 + 13*Pi^2*G[-1, 0, -1, 0, -1, x] - 
    (107*Pi^2*G[-1, 0, -1, 0, 0, x])/6 + 6*Pi^2*G[-1, 0, 0, -1, -1, x] - 
    (95*Pi^2*G[-1, 0, 0, -1, 0, x])/6 - (43*Pi^2*G[-1, 0, 0, 0, -1, x])/2 + 
    (239*Pi^2*G[-1, 0, 0, 0, 0, x])/12 - (57*Pi^2*G[0, -1, -1, -1, -1, x])/
     4 + (289*Pi^2*G[0, -1, -1, -1, 0, x])/12 + 
    (59*Pi^2*G[0, -1, -1, 0, -1, x])/2 - (125*Pi^2*G[0, -1, -1, 0, 0, x])/3 + 
    (41*Pi^2*G[0, -1, 0, -1, -1, x])/2 - (217*Pi^2*G[0, -1, 0, -1, 0, x])/6 - 
    45*Pi^2*G[0, -1, 0, 0, -1, x] + (143*Pi^2*G[0, -1, 0, 0, 0, x])/3 + 
    43*Pi^2*G[0, 0, -1, -1, -1, x] - (199*Pi^2*G[0, 0, -1, -1, 0, x])/3 - 
    70*Pi^2*G[0, 0, -1, 0, -1, x] + (479*Pi^2*G[0, 0, -1, 0, 0, x])/6 - 
    102*Pi^2*G[0, 0, 0, -1, -1, x] + (689*Pi^2*G[0, 0, 0, -1, 0, x])/6 + 
    (277*Pi^2*G[0, 0, 0, 0, -1, x])/2 - (1385*Pi^2*G[0, 0, 0, 0, 0, x])/12 + 
    (15*G[-1, -1, -1, -1, -1, 0, 0, x])/2 - 
    32*G[-1, -1, -1, -1, 0, 0, 0, x] - 17*G[-1, -1, -1, 0, -1, 0, 0, x] + 
    94*G[-1, -1, -1, 0, 0, 0, 0, x] - 11*G[-1, -1, 0, -1, -1, 0, 0, x] + 
    62*G[-1, -1, 0, -1, 0, 0, 0, x] + 36*G[-1, -1, 0, 0, -1, 0, 0, x] - 
    209*G[-1, -1, 0, 0, 0, 0, 0, x] - 11*G[-1, 0, -1, -1, -1, 0, 0, x] + 
    48*G[-1, 0, -1, -1, 0, 0, 0, x] + 26*G[-1, 0, -1, 0, -1, 0, 0, x] - 
    129*G[-1, 0, -1, 0, 0, 0, 0, x] + 12*G[-1, 0, 0, -1, -1, 0, 0, x] - 
    83*G[-1, 0, 0, -1, 0, 0, 0, x] - 43*G[-1, 0, 0, 0, -1, 0, 0, x] + 
    (499*G[-1, 0, 0, 0, 0, 0, 0, x])/2 - (57*G[0, -1, -1, -1, -1, 0, 0, x])/
     2 + 116*G[0, -1, -1, -1, 0, 0, 0, x] + 59*G[0, -1, -1, 0, -1, 0, 0, x] - 
    304*G[0, -1, -1, 0, 0, 0, 0, x] + 41*G[0, -1, 0, -1, -1, 0, 0, x] - 
    176*G[0, -1, 0, -1, 0, 0, 0, x] - 90*G[0, -1, 0, 0, -1, 0, 0, x] + 
    452*G[0, -1, 0, 0, 0, 0, 0, x] + 86*G[0, 0, -1, -1, -1, 0, 0, x] - 
    312*G[0, 0, -1, -1, 0, 0, 0, x] - 140*G[0, 0, -1, 0, -1, 0, 0, x] + 
    537*G[0, 0, -1, 0, 0, 0, 0, x] - 204*G[0, 0, 0, -1, -1, 0, 0, x] + 
    485*G[0, 0, 0, -1, 0, 0, 0, x] + 277*G[0, 0, 0, 0, -1, 0, 0, x] - 
    (1597*G[0, 0, 0, 0, 0, 0, 0, x])/2 + (5987*Pi^4*Zeta[3])/2880 - 
    (131*Pi^2*G[-1, -1, x]*Zeta[3])/12 + (119*Pi^2*G[-1, 0, x]*Zeta[3])/9 + 
    (257*Pi^2*G[0, -1, x]*Zeta[3])/12 + (437*Pi^2*G[0, 0, x]*Zeta[3])/18 + 
    (15*G[-1, -1, -1, -1, x]*Zeta[3])/2 - (11*G[-1, -1, -1, 0, x]*Zeta[3])/
     2 - 11*G[-1, -1, 0, -1, x]*Zeta[3] - (29*G[-1, -1, 0, 0, x]*Zeta[3])/3 - 
    11*G[-1, 0, -1, -1, x]*Zeta[3] + 7*G[-1, 0, -1, 0, x]*Zeta[3] + 
    12*G[-1, 0, 0, -1, x]*Zeta[3] - (G[-1, 0, 0, 0, x]*Zeta[3])/3 - 
    (57*G[0, -1, -1, -1, x]*Zeta[3])/2 + (53*G[0, -1, -1, 0, x]*Zeta[3])/2 + 
    41*G[0, -1, 0, -1, x]*Zeta[3] - (115*G[0, -1, 0, 0, x]*Zeta[3])/3 + 
    86*G[0, 0, -1, -1, x]*Zeta[3] - 118*G[0, 0, -1, 0, x]*Zeta[3] - 
    204*G[0, 0, 0, -1, x]*Zeta[3] + (739*G[0, 0, 0, 0, x]*Zeta[3])/3 - 
    (251*G[-1, x]*Zeta[3]^2)/12 + (35*G[0, x]*Zeta[3]^2)/12 + 
    (5137*Pi^2*Zeta[5])/120 + 42*G[-1, -1, x]*Zeta[5] - 
    (89*G[-1, 0, x]*Zeta[5])/2 - 84*G[0, -1, x]*Zeta[5] + 
    (389*G[0, 0, x]*Zeta[5])/2 + (75651*Zeta[7])/224), 
 1/16 + (eps*G[0, x])/8 + eps^2*((3*Pi^2)/16 + G[0, 0, x]/4) + 
  eps^3*((3*Pi^2*G[-1, x])/2 - (9*Pi^2*G[0, x])/8 + 3*G[-1, 0, 0, x] - 
    (5*G[0, 0, 0, x])/2 - (13*Zeta[3])/12) + 
  eps^4*((-5*Pi^4)/48 + (13*Pi^2*G[-1, -1, x])/2 - 5*Pi^2*G[-1, 0, x] - 
    (7*Pi^2*G[0, -1, x])/2 + (11*Pi^2*G[0, 0, x])/4 + 13*G[-1, -1, 0, 0, x] - 
    17*G[-1, 0, 0, 0, x] - 7*G[0, -1, 0, 0, x] + 12*G[0, 0, 0, 0, x] + 
    13*G[-1, x]*Zeta[3] - (91*G[0, x]*Zeta[3])/6) + 
  eps^5*((Pi^4*G[-1, x])/10 - (37*Pi^4*G[0, x])/120 + 
    (33*Pi^2*G[-1, -1, -1, x])/2 - (35*Pi^2*G[-1, -1, 0, x])/2 - 
    15*Pi^2*G[-1, 0, -1, x] + (25*Pi^2*G[-1, 0, 0, x])/2 - 
    (7*Pi^2*G[0, -1, -1, x])/2 + (15*Pi^2*G[0, -1, 0, x])/2 + 
    8*Pi^2*G[0, 0, -1, x] - 7*Pi^2*G[0, 0, 0, x] + 
    33*G[-1, -1, -1, 0, 0, x] - 72*G[-1, -1, 0, 0, 0, x] - 
    30*G[-1, 0, -1, 0, 0, x] + 71*G[-1, 0, 0, 0, 0, x] - 
    7*G[0, -1, -1, 0, 0, x] + 38*G[0, -1, 0, 0, 0, x] + 
    16*G[0, 0, -1, 0, 0, x] - 47*G[0, 0, 0, 0, 0, x] - (49*Pi^2*Zeta[3])/4 + 
    33*G[-1, -1, x]*Zeta[3] - 45*G[-1, 0, x]*Zeta[3] - 
    7*G[0, -1, x]*Zeta[3] + (44*G[0, 0, x]*Zeta[3])/3 - (281*Zeta[5])/20) + 
  eps^6*((-5153*Pi^6)/11340 + (77*Pi^4*G[-1, -1, x])/120 - 
    (653*Pi^4*G[-1, 0, x])/360 - (53*Pi^4*G[0, -1, x])/120 + 
    (431*Pi^4*G[0, 0, x])/360 + (73*Pi^2*G[-1, -1, -1, -1, x])/2 - 
    (85*Pi^2*G[-1, -1, -1, 0, x])/2 - 30*Pi^2*G[-1, -1, 0, -1, x] + 
    (125*Pi^2*G[-1, -1, 0, 0, x])/3 - 50*Pi^2*G[-1, 0, -1, -1, x] + 
    (130*Pi^2*G[-1, 0, -1, 0, x])/3 + 38*Pi^2*G[-1, 0, 0, -1, x] - 
    (73*Pi^2*G[-1, 0, 0, 0, x])/2 - (7*Pi^2*G[0, -1, -1, -1, x])/2 + 
    (15*Pi^2*G[0, -1, -1, 0, x])/2 - (50*Pi^2*G[0, -1, 0, 0, x])/3 + 
    43*Pi^2*G[0, 0, -1, -1, x] - (85*Pi^2*G[0, 0, -1, 0, x])/3 - 
    22*Pi^2*G[0, 0, 0, -1, x] + (45*Pi^2*G[0, 0, 0, 0, x])/2 + 
    73*G[-1, -1, -1, -1, 0, 0, x] - 182*G[-1, -1, -1, 0, 0, 0, x] - 
    60*G[-1, -1, 0, -1, 0, 0, x] + 296*G[-1, -1, 0, 0, 0, 0, x] - 
    100*G[-1, 0, -1, -1, 0, 0, x] + 160*G[-1, 0, -1, 0, 0, 0, x] + 
    76*G[-1, 0, 0, -1, 0, 0, x] - 269*G[-1, 0, 0, 0, 0, 0, x] - 
    7*G[0, -1, -1, -1, 0, 0, x] + 38*G[0, -1, -1, 0, 0, 0, x] - 
    154*G[0, -1, 0, 0, 0, 0, x] + 86*G[0, 0, -1, -1, 0, 0, x] - 
    84*G[0, 0, -1, 0, 0, 0, x] - 44*G[0, 0, 0, -1, 0, 0, x] + 
    175*G[0, 0, 0, 0, 0, 0, x] - (163*Pi^2*G[-1, x]*Zeta[3])/2 + 
    57*Pi^2*G[0, x]*Zeta[3] + 73*G[-1, -1, -1, x]*Zeta[3] - 
    135*G[-1, -1, 0, x]*Zeta[3] - 100*G[-1, 0, -1, x]*Zeta[3] - 
    7*G[0, -1, -1, x]*Zeta[3] + 45*G[0, -1, 0, x]*Zeta[3] + 
    86*G[0, 0, -1, x]*Zeta[3] + (88*G[0, 0, 0, x]*Zeta[3])/3 - 
    (353*Zeta[3]^2)/18 + 242*G[-1, x]*Zeta[5] - (2701*G[0, x]*Zeta[5])/10) + 
  eps^7*((-5585*Pi^6*G[-1, x])/3024 + (42551*Pi^6*G[0, x])/45360 + 
    (69*Pi^4*G[-1, -1, -1, x])/40 - (161*Pi^4*G[-1, -1, 0, x])/20 - 
    (47*Pi^4*G[-1, 0, -1, x])/18 + (3167*Pi^4*G[-1, 0, 0, x])/360 - 
    (53*Pi^4*G[0, -1, -1, x])/120 + (199*Pi^4*G[0, -1, 0, x])/45 + 
    (311*Pi^4*G[0, 0, -1, x])/180 - (461*Pi^4*G[0, 0, 0, x])/72 + 
    (153*Pi^2*G[-1, -1, -1, -1, -1, x])/2 - 
    (185*Pi^2*G[-1, -1, -1, -1, 0, x])/2 - 60*Pi^2*G[-1, -1, -1, 0, -1, x] + 
    100*Pi^2*G[-1, -1, -1, 0, 0, x] - 110*Pi^2*G[-1, -1, 0, -1, -1, x] + 
    (275*Pi^2*G[-1, -1, 0, -1, 0, x])/3 + 73*Pi^2*G[-1, -1, 0, 0, -1, x] - 
    (397*Pi^2*G[-1, -1, 0, 0, 0, x])/3 - 120*Pi^2*G[-1, 0, -1, -1, -1, x] + 
    (385*Pi^2*G[-1, 0, -1, -1, 0, x])/3 + 105*Pi^2*G[-1, 0, -1, 0, -1, x] - 
    105*Pi^2*G[-1, 0, -1, 0, 0, x] + 163*Pi^2*G[-1, 0, 0, -1, -1, x] - 
    (395*Pi^2*G[-1, 0, 0, -1, 0, x])/3 - 146*Pi^2*G[-1, 0, 0, 0, -1, x] + 
    (307*Pi^2*G[-1, 0, 0, 0, 0, x])/2 - (7*Pi^2*G[0, -1, -1, -1, -1, x])/2 + 
    (15*Pi^2*G[0, -1, -1, -1, 0, x])/2 - (50*Pi^2*G[0, -1, -1, 0, 0, x])/3 + 
    10*Pi^2*G[0, -1, 0, -1, -1, x] - 5*Pi^2*G[0, -1, 0, -1, 0, x] + 
    3*Pi^2*G[0, -1, 0, 0, -1, x] + (178*Pi^2*G[0, -1, 0, 0, 0, x])/3 + 
    113*Pi^2*G[0, 0, -1, -1, -1, x] - (340*Pi^2*G[0, 0, -1, -1, 0, x])/3 - 
    105*Pi^2*G[0, 0, -1, 0, -1, x] + (215*Pi^2*G[0, 0, -1, 0, 0, x])/3 - 
    77*Pi^2*G[0, 0, 0, -1, -1, x] + 75*Pi^2*G[0, 0, 0, -1, 0, x] + 
    102*Pi^2*G[0, 0, 0, 0, -1, x] - (217*Pi^2*G[0, 0, 0, 0, 0, x])/2 + 
    153*G[-1, -1, -1, -1, -1, 0, 0, x] - 402*G[-1, -1, -1, -1, 0, 0, 0, x] - 
    120*G[-1, -1, -1, 0, -1, 0, 0, x] + 746*G[-1, -1, -1, 0, 0, 0, 0, x] - 
    220*G[-1, -1, 0, -1, -1, 0, 0, x] + 330*G[-1, -1, 0, -1, 0, 0, 0, x] + 
    146*G[-1, -1, 0, 0, -1, 0, 0, x] - 1144*G[-1, -1, 0, 0, 0, 0, 0, x] - 
    240*G[-1, 0, -1, -1, -1, 0, 0, x] + 530*G[-1, 0, -1, -1, 0, 0, 0, x] + 
    210*G[-1, 0, -1, 0, -1, 0, 0, x] - 640*G[-1, 0, -1, 0, 0, 0, 0, x] + 
    326*G[-1, 0, 0, -1, -1, 0, 0, x] - 464*G[-1, 0, 0, -1, 0, 0, 0, x] - 
    292*G[-1, 0, 0, 0, -1, 0, 0, x] + 1079*G[-1, 0, 0, 0, 0, 0, 0, x] - 
    7*G[0, -1, -1, -1, -1, 0, 0, x] + 38*G[0, -1, -1, -1, 0, 0, 0, x] - 
    154*G[0, -1, -1, 0, 0, 0, 0, x] + 20*G[0, -1, 0, -1, -1, 0, 0, x] - 
    10*G[0, -1, 0, -1, 0, 0, 0, x] + 6*G[0, -1, 0, 0, -1, 0, 0, x] + 
    606*G[0, -1, 0, 0, 0, 0, 0, x] + 226*G[0, 0, -1, -1, -1, 0, 0, x] - 
    454*G[0, 0, -1, -1, 0, 0, 0, x] - 210*G[0, 0, -1, 0, -1, 0, 0, x] + 
    332*G[0, 0, -1, 0, 0, 0, 0, x] - 154*G[0, 0, 0, -1, -1, 0, 0, x] + 
    296*G[0, 0, 0, -1, 0, 0, 0, x] + 204*G[0, 0, 0, 0, -1, 0, 0, x] - 
    729*G[0, 0, 0, 0, 0, 0, 0, x] + (203*Pi^4*Zeta[3])/40 - 
    (593*Pi^2*G[-1, -1, x]*Zeta[3])/2 + (668*Pi^2*G[-1, 0, x]*Zeta[3])/3 + 
    (267*Pi^2*G[0, -1, x]*Zeta[3])/2 - (326*Pi^2*G[0, 0, x]*Zeta[3])/3 + 
    153*G[-1, -1, -1, -1, x]*Zeta[3] - 315*G[-1, -1, -1, 0, x]*Zeta[3] - 
    220*G[-1, -1, 0, -1, x]*Zeta[3] - (370*G[-1, -1, 0, 0, x]*Zeta[3])/3 - 
    240*G[-1, 0, -1, -1, x]*Zeta[3] + 350*G[-1, 0, -1, 0, x]*Zeta[3] + 
    326*G[-1, 0, 0, -1, x]*Zeta[3] + (746*G[-1, 0, 0, 0, x]*Zeta[3])/3 - 
    7*G[0, -1, -1, -1, x]*Zeta[3] + 45*G[0, -1, -1, 0, x]*Zeta[3] + 
    20*G[0, -1, 0, -1, x]*Zeta[3] + (370*G[0, -1, 0, 0, x]*Zeta[3])/3 + 
    226*G[0, 0, -1, -1, x]*Zeta[3] - 260*G[0, 0, -1, 0, x]*Zeta[3] - 
    154*G[0, 0, 0, -1, x]*Zeta[3] - 190*G[0, 0, 0, 0, x]*Zeta[3] - 
    (3359*G[-1, x]*Zeta[3]^2)/6 + (9371*G[0, x]*Zeta[3]^2)/18 - 
    (9799*Pi^2*Zeta[5])/60 + 642*G[-1, -1, x]*Zeta[5] - 
    1093*G[-1, 0, x]*Zeta[5] - 158*G[0, -1, x]*Zeta[5] + 
    (2764*G[0, 0, x]*Zeta[5])/5 - (20749*Zeta[7])/28), 
 (eps^5*(-17*Pi^4*G[0, x] - 30*Pi^2*G[0, -1, 0, x] + 90*Pi^2*G[0, 0, -1, x] - 
     30*Pi^2*G[0, 0, 0, x] - 180*G[0, -1, 0, 0, 0, x] + 
     180*G[0, 0, -1, 0, 0, x] + 150*Pi^2*Zeta[3] + 540*G[0, 0, x]*Zeta[3] + 
     1800*Zeta[5]))/360 + (eps^6*(2251*Pi^6 - 8568*Pi^4*G[-1, 0, x] - 
     1071*Pi^4*G[0, -1, x] + 15057*Pi^4*G[0, 0, x] - 
     15120*Pi^2*G[-1, 0, -1, 0, x] + 45360*Pi^2*G[-1, 0, 0, -1, x] - 
     15120*Pi^2*G[-1, 0, 0, 0, x] - 18900*Pi^2*G[0, -1, -1, 0, x] - 
     11340*Pi^2*G[0, -1, 0, -1, x] + 30240*Pi^2*G[0, -1, 0, 0, x] + 
     79380*Pi^2*G[0, 0, -1, -1, x] - 30240*Pi^2*G[0, 0, -1, 0, x] - 
     124740*Pi^2*G[0, 0, 0, -1, x] + 41580*Pi^2*G[0, 0, 0, 0, x] - 
     90720*G[-1, 0, -1, 0, 0, 0, x] + 90720*G[-1, 0, 0, -1, 0, 0, x] - 
     113400*G[0, -1, -1, 0, 0, 0, x] - 22680*G[0, -1, 0, -1, 0, 0, x] + 
     249480*G[0, -1, 0, 0, 0, 0, x] + 158760*G[0, 0, -1, -1, 0, 0, x] - 
     22680*G[0, 0, -1, 0, 0, 0, x] - 249480*G[0, 0, 0, -1, 0, 0, x] + 
     75600*Pi^2*G[-1, x]*Zeta[3] - 117180*Pi^2*G[0, x]*Zeta[3] + 
     272160*G[-1, 0, 0, x]*Zeta[3] - 68040*G[0, -1, 0, x]*Zeta[3] + 
     158760*G[0, 0, -1, x]*Zeta[3] - 589680*G[0, 0, 0, x]*Zeta[3] + 
     283500*Zeta[3]^2 + 907200*G[-1, x]*Zeta[5] - 975240*G[0, x]*Zeta[5]))/
   45360 + (eps^7*(18008*Pi^6*G[-1, x] - 20211*Pi^6*G[0, x] - 
     68544*Pi^4*G[-1, -1, 0, x] - 8568*Pi^4*G[-1, 0, -1, x] + 
     120456*Pi^4*G[-1, 0, 0, x] + 14994*Pi^4*G[0, -1, -1, x] + 
     59976*Pi^4*G[0, -1, 0, x] + 1008*Pi^4*G[0, 0, -1, x] - 
     162162*Pi^4*G[0, 0, 0, x] - 120960*Pi^2*G[-1, -1, 0, -1, 0, x] + 
     362880*Pi^2*G[-1, -1, 0, 0, -1, x] - 120960*Pi^2*G[-1, -1, 0, 0, 0, x] - 
     151200*Pi^2*G[-1, 0, -1, -1, 0, x] - 90720*Pi^2*G[-1, 0, -1, 0, -1, x] + 
     241920*Pi^2*G[-1, 0, -1, 0, 0, x] + 635040*Pi^2*G[-1, 0, 0, -1, -1, x] - 
     241920*Pi^2*G[-1, 0, 0, -1, 0, x] - 997920*Pi^2*G[-1, 0, 0, 0, -1, x] + 
     332640*Pi^2*G[-1, 0, 0, 0, 0, x] - 98280*Pi^2*G[0, -1, -1, -1, 0, x] - 
     204120*Pi^2*G[0, -1, -1, 0, -1, x] + 302400*Pi^2*G[0, -1, -1, 0, 0, x] - 
     22680*Pi^2*G[0, -1, 0, -1, -1, x] + 302400*Pi^2*G[0, -1, 0, -1, 0, x] - 
     158760*Pi^2*G[0, -1, 0, 0, -1, x] - 211680*Pi^2*G[0, -1, 0, 0, 0, x] + 
     430920*Pi^2*G[0, 0, -1, -1, -1, x] - 257040*Pi^2*G[0, 0, -1, -1, 0, x] - 
     294840*Pi^2*G[0, 0, -1, 0, -1, x] - 75600*Pi^2*G[0, 0, -1, 0, 0, x] - 
     1474200*Pi^2*G[0, 0, 0, -1, -1, x] + 846720*Pi^2*G[0, 0, 0, -1, 0, x] + 
     1837080*Pi^2*G[0, 0, 0, 0, -1, x] - 612360*Pi^2*G[0, 0, 0, 0, 0, x] - 
     725760*G[-1, -1, 0, -1, 0, 0, 0, x] + 
     725760*G[-1, -1, 0, 0, -1, 0, 0, x] - 
     907200*G[-1, 0, -1, -1, 0, 0, 0, x] - 
     181440*G[-1, 0, -1, 0, -1, 0, 0, x] + 
     1995840*G[-1, 0, -1, 0, 0, 0, 0, x] + 
     1270080*G[-1, 0, 0, -1, -1, 0, 0, x] - 
     181440*G[-1, 0, 0, -1, 0, 0, 0, x] - 
     1995840*G[-1, 0, 0, 0, -1, 0, 0, x] - 
     589680*G[0, -1, -1, -1, 0, 0, 0, x] - 
     408240*G[0, -1, -1, 0, -1, 0, 0, x] + 
     2313360*G[0, -1, -1, 0, 0, 0, 0, x] - 
     45360*G[0, -1, 0, -1, -1, 0, 0, x] + 
     1769040*G[0, -1, 0, -1, 0, 0, 0, x] - 
     317520*G[0, -1, 0, 0, -1, 0, 0, x] - 
     3674160*G[0, -1, 0, 0, 0, 0, 0, x] + 
     861840*G[0, 0, -1, -1, -1, 0, 0, x] - 
     680400*G[0, 0, -1, -1, 0, 0, 0, x] - 
     589680*G[0, 0, -1, 0, -1, 0, 0, x] - 
     1496880*G[0, 0, -1, 0, 0, 0, 0, x] - 
     2948400*G[0, 0, 0, -1, -1, 0, 0, x] + 
     2131920*G[0, 0, 0, -1, 0, 0, 0, x] + 
     3674160*G[0, 0, 0, 0, -1, 0, 0, x] + 37926*Pi^4*Zeta[3] + 
     604800*Pi^2*G[-1, -1, x]*Zeta[3] - 937440*Pi^2*G[-1, 0, x]*Zeta[3] - 
     748440*Pi^2*G[0, -1, x]*Zeta[3] + 982800*Pi^2*G[0, 0, x]*Zeta[3] + 
     2177280*G[-1, -1, 0, 0, x]*Zeta[3] - 544320*G[-1, 0, -1, 0, x]*Zeta[3] + 
     1270080*G[-1, 0, 0, -1, x]*Zeta[3] - 4717440*G[-1, 0, 0, 0, x]*Zeta[3] + 
     226800*G[0, -1, -1, 0, x]*Zeta[3] - 45360*G[0, -1, 0, -1, x]*Zeta[3] - 
     1723680*G[0, -1, 0, 0, x]*Zeta[3] + 861840*G[0, 0, -1, -1, x]*Zeta[3] - 
     362880*G[0, 0, -1, 0, x]*Zeta[3] - 2948400*G[0, 0, 0, -1, x]*Zeta[3] + 
     7529760*G[0, 0, 0, 0, x]*Zeta[3] + 2268000*G[-1, x]*Zeta[3]^2 - 
     2562840*G[0, x]*Zeta[3]^2 - 30240*Pi^2*Zeta[5] + 
     7257600*G[-1, -1, x]*Zeta[5] - 7801920*G[-1, 0, x]*Zeta[5] - 
     7756560*G[0, -1, x]*Zeta[5] + 8482320*G[0, 0, x]*Zeta[5] + 
     11271960*Zeta[7]))/90720, (eps^2*(Pi^2 + 2*G[0, 0, x]))/8 + 
  (eps^3*(3*Pi^2*G[-1, x] - 5*Pi^2*G[0, x] + 6*G[-1, 0, 0, x] - 
     24*G[0, 0, 0, x] + 6*Zeta[3]))/12 + 
  (eps^4*(14*Pi^4 + 90*Pi^2*G[-1, -1, x] - 150*Pi^2*G[-1, 0, x] - 
     180*Pi^2*G[0, -1, x] + 285*Pi^2*G[0, 0, x] + 180*G[-1, -1, 0, 0, x] - 
     720*G[-1, 0, 0, 0, x] - 360*G[0, -1, 0, 0, x] + 2160*G[0, 0, 0, 0, x] + 
     180*G[-1, x]*Zeta[3] - 180*G[0, x]*Zeta[3]))/180 + 
  (eps^5*(56*Pi^4*G[-1, x] - 79*Pi^4*G[0, x] + 360*Pi^2*G[-1, -1, -1, x] - 
     600*Pi^2*G[-1, -1, 0, x] - 720*Pi^2*G[-1, 0, -1, x] + 
     1140*Pi^2*G[-1, 0, 0, x] - 540*Pi^2*G[0, -1, -1, x] + 
     1200*Pi^2*G[0, -1, 0, x] + 1440*Pi^2*G[0, 0, -1, x] - 
     2160*Pi^2*G[0, 0, 0, x] + 720*G[-1, -1, -1, 0, 0, x] - 
     2880*G[-1, -1, 0, 0, 0, x] - 1440*G[-1, 0, -1, 0, 0, x] + 
     8640*G[-1, 0, 0, 0, 0, x] - 1080*G[0, -1, -1, 0, 0, x] + 
     6120*G[0, -1, 0, 0, 0, x] + 2880*G[0, 0, -1, 0, 0, x] - 
     23040*G[0, 0, 0, 0, 0, x] - 2340*Pi^2*Zeta[3] + 
     720*G[-1, -1, x]*Zeta[3] - 720*G[-1, 0, x]*Zeta[3] - 
     1080*G[0, -1, x]*Zeta[3] - 4080*G[0, 0, x]*Zeta[3] + 180*Zeta[5]))/360 + 
  (eps^6*(593*Pi^6 + 14112*Pi^4*G[-1, -1, x] - 11340*Pi^4*G[-1, 0, x] - 
     29484*Pi^4*G[0, -1, x] + 24696*Pi^4*G[0, 0, x] + 
     90720*Pi^2*G[-1, -1, -1, -1, x] - 151200*Pi^2*G[-1, -1, -1, 0, x] - 
     181440*Pi^2*G[-1, -1, 0, -1, x] + 287280*Pi^2*G[-1, -1, 0, 0, x] - 
     136080*Pi^2*G[-1, 0, -1, -1, x] + 317520*Pi^2*G[-1, 0, -1, 0, x] + 
     317520*Pi^2*G[-1, 0, 0, -1, x] - 529200*Pi^2*G[-1, 0, 0, 0, x] - 
     113400*Pi^2*G[0, -1, -1, -1, x] + 249480*Pi^2*G[0, -1, -1, 0, x] + 
     317520*Pi^2*G[0, -1, 0, -1, x] - 597240*Pi^2*G[0, -1, 0, 0, x] + 
     453600*Pi^2*G[0, 0, -1, -1, x] - 680400*Pi^2*G[0, 0, -1, 0, x] - 
     725760*Pi^2*G[0, 0, 0, -1, x] + 1028160*Pi^2*G[0, 0, 0, 0, x] + 
     181440*G[-1, -1, -1, -1, 0, 0, x] - 725760*G[-1, -1, -1, 0, 0, 0, x] - 
     362880*G[-1, -1, 0, -1, 0, 0, x] + 2177280*G[-1, -1, 0, 0, 0, 0, x] - 
     272160*G[-1, 0, -1, -1, 0, 0, x] + 1632960*G[-1, 0, -1, 0, 0, 0, x] + 
     635040*G[-1, 0, 0, -1, 0, 0, x] - 5806080*G[-1, 0, 0, 0, 0, 0, x] - 
     226800*G[0, -1, -1, -1, 0, 0, x] + 1270080*G[0, -1, -1, 0, 0, 0, x] + 
     635040*G[0, -1, 0, -1, 0, 0, x] - 4762800*G[0, -1, 0, 0, 0, 0, x] + 
     907200*G[0, 0, -1, -1, 0, 0, x] - 3175200*G[0, 0, -1, 0, 0, 0, x] - 
     1451520*G[0, 0, 0, -1, 0, 0, x] + 14515200*G[0, 0, 0, 0, 0, 0, x] - 
     665280*Pi^2*G[-1, x]*Zeta[3] + 1015560*Pi^2*G[0, x]*Zeta[3] + 
     181440*G[-1, -1, -1, x]*Zeta[3] - 181440*G[-1, -1, 0, x]*Zeta[3] - 
     272160*G[-1, 0, -1, x]*Zeta[3] - 1300320*G[-1, 0, 0, x]*Zeta[3] - 
     226800*G[0, -1, -1, x]*Zeta[3] + 226800*G[0, -1, 0, x]*Zeta[3] + 
     907200*G[0, 0, -1, x]*Zeta[3] + 4838400*G[0, 0, 0, x]*Zeta[3] - 
     1050840*Zeta[3]^2 - 861840*G[-1, x]*Zeta[5] + 1406160*G[0, x]*Zeta[5]))/
   45360 + (eps^7*(-3909*Pi^6*G[-1, x] + 1763*Pi^6*G[0, x] + 
     14112*Pi^4*G[-1, -1, -1, x] + 5796*Pi^4*G[-1, -1, 0, x] - 
     27342*Pi^4*G[-1, 0, -1, x] - 5418*Pi^4*G[-1, 0, 0, x] - 
     29169*Pi^4*G[0, -1, -1, x] + 14049*Pi^4*G[0, -1, 0, x] + 
     48510*Pi^4*G[0, 0, -1, x] - 19152*Pi^4*G[0, 0, 0, x] + 
     90720*Pi^2*G[-1, -1, -1, -1, -1, x] - 151200*Pi^2*
      G[-1, -1, -1, -1, 0, x] - 181440*Pi^2*G[-1, -1, -1, 0, -1, x] + 
     287280*Pi^2*G[-1, -1, -1, 0, 0, x] - 136080*Pi^2*
      G[-1, -1, 0, -1, -1, x] + 347760*Pi^2*G[-1, -1, 0, -1, 0, x] + 
     226800*Pi^2*G[-1, -1, 0, 0, -1, x] - 498960*Pi^2*G[-1, -1, 0, 0, 0, x] - 
     113400*Pi^2*G[-1, 0, -1, -1, -1, x] + 287280*Pi^2*
      G[-1, 0, -1, -1, 0, x] + 340200*Pi^2*G[-1, 0, -1, 0, -1, x] - 
     657720*Pi^2*G[-1, 0, -1, 0, 0, x] + 294840*Pi^2*G[-1, 0, 0, -1, -1, x] - 
     619920*Pi^2*G[-1, 0, 0, -1, 0, x] - 476280*Pi^2*G[-1, 0, 0, 0, -1, x] + 
     945000*Pi^2*G[-1, 0, 0, 0, 0, x] - 102060*Pi^2*G[0, -1, -1, -1, -1, x] + 
     223020*Pi^2*G[0, -1, -1, -1, 0, x] + 317520*Pi^2*
      G[0, -1, -1, 0, -1, x] - 536760*Pi^2*G[0, -1, -1, 0, 0, x] + 
     45360*Pi^2*G[0, -1, 0, -1, -1, x] - 514080*Pi^2*G[0, -1, 0, -1, 0, x] - 
     498960*Pi^2*G[0, -1, 0, 0, -1, x] + 1047060*Pi^2*G[0, -1, 0, 0, 0, x] + 
     498960*Pi^2*G[0, 0, -1, -1, -1, x] - 786240*Pi^2*G[0, 0, -1, -1, 0, x] - 
     907200*Pi^2*G[0, 0, -1, 0, -1, x] + 1307880*Pi^2*G[0, 0, -1, 0, 0, x] - 
     771120*Pi^2*G[0, 0, 0, -1, -1, x] + 1345680*Pi^2*G[0, 0, 0, -1, 0, x] + 
     1451520*Pi^2*G[0, 0, 0, 0, -1, x] - 1935360*Pi^2*G[0, 0, 0, 0, 0, x] + 
     181440*G[-1, -1, -1, -1, -1, 0, 0, x] - 
     725760*G[-1, -1, -1, -1, 0, 0, 0, x] - 
     362880*G[-1, -1, -1, 0, -1, 0, 0, x] + 
     2177280*G[-1, -1, -1, 0, 0, 0, 0, x] - 
     272160*G[-1, -1, 0, -1, -1, 0, 0, x] + 
     1814400*G[-1, -1, 0, -1, 0, 0, 0, x] + 
     453600*G[-1, -1, 0, 0, -1, 0, 0, x] - 
     5806080*G[-1, -1, 0, 0, 0, 0, 0, x] - 
     226800*G[-1, 0, -1, -1, -1, 0, 0, x] + 
     1496880*G[-1, 0, -1, -1, 0, 0, 0, x] + 
     680400*G[-1, 0, -1, 0, -1, 0, 0, x] - 
     5261760*G[-1, 0, -1, 0, 0, 0, 0, x] + 
     589680*G[-1, 0, 0, -1, -1, 0, 0, x] - 
     3129840*G[-1, 0, 0, -1, 0, 0, 0, x] - 
     952560*G[-1, 0, 0, 0, -1, 0, 0, x] + 
     14515200*G[-1, 0, 0, 0, 0, 0, 0, x] - 
     204120*G[0, -1, -1, -1, -1, 0, 0, x] + 
     1134000*G[0, -1, -1, -1, 0, 0, 0, x] + 
     635040*G[0, -1, -1, 0, -1, 0, 0, x] - 
     4173120*G[0, -1, -1, 0, 0, 0, 0, x] + 
     90720*G[0, -1, 0, -1, -1, 0, 0, x] - 
     2993760*G[0, -1, 0, -1, 0, 0, 0, x] - 
     997920*G[0, -1, 0, 0, -1, 0, 0, x] + 
     12678120*G[0, -1, 0, 0, 0, 0, 0, x] + 
     997920*G[0, 0, -1, -1, -1, 0, 0, x] - 
     3719520*G[0, 0, -1, -1, 0, 0, 0, x] - 
     1814400*G[0, 0, -1, 0, -1, 0, 0, x] + 
     9843120*G[0, 0, -1, 0, 0, 0, 0, x] - 
     1542240*G[0, 0, 0, -1, -1, 0, 0, x] + 
     6531840*G[0, 0, 0, -1, 0, 0, 0, x] + 
     2903040*G[0, 0, 0, 0, -1, 0, 0, x] - 
     34836480*G[0, 0, 0, 0, 0, 0, 0, x] - 114681*Pi^4*Zeta[3] - 
     816480*Pi^2*G[-1, -1, x]*Zeta[3] + 1249920*Pi^2*G[-1, 0, x]*Zeta[3] + 
     1409940*Pi^2*G[0, -1, x]*Zeta[3] - 1937880*Pi^2*G[0, 0, x]*Zeta[3] + 
     181440*G[-1, -1, -1, -1, x]*Zeta[3] - 181440*G[-1, -1, -1, 0, x]*
      Zeta[3] - 272160*G[-1, -1, 0, -1, x]*Zeta[3] - 
     1844640*G[-1, -1, 0, 0, x]*Zeta[3] - 226800*G[-1, 0, -1, -1, x]*
      Zeta[3] + 362880*G[-1, 0, -1, 0, x]*Zeta[3] + 
     589680*G[-1, 0, 0, -1, x]*Zeta[3] + 6017760*G[-1, 0, 0, 0, x]*Zeta[3] - 
     204120*G[0, -1, -1, -1, x]*Zeta[3] + 68040*G[0, -1, -1, 0, x]*Zeta[3] + 
     90720*G[0, -1, 0, -1, x]*Zeta[3] + 2963520*G[0, -1, 0, 0, x]*Zeta[3] + 
     997920*G[0, 0, -1, -1, x]*Zeta[3] - 1088640*G[0, 0, -1, 0, x]*Zeta[3] - 
     1542240*G[0, 0, 0, -1, x]*Zeta[3] - 15240960*G[0, 0, 0, 0, x]*Zeta[3] - 
     1617840*G[-1, x]*Zeta[3]^2 + 1311660*G[0, x]*Zeta[3]^2 - 
     1793988*Pi^2*Zeta[5] - 2676240*G[-1, -1, x]*Zeta[5] + 
     3356640*G[-1, 0, x]*Zeta[5] + 2676240*G[0, -1, x]*Zeta[5] - 
     8010576*G[0, 0, x]*Zeta[5] - 734265*Zeta[7]))/22680, 
 (eps^2*(Pi^2 + 2*G[0, 0, x]))/8 + 
  (eps^3*(3*Pi^2*G[-1, x] - 4*Pi^2*G[0, x] + 6*G[-1, 0, 0, x] - 
     18*G[0, 0, 0, x] + 6*Zeta[3]))/12 + 
  (eps^4*(11*Pi^4 + 180*Pi^2*G[-1, -1, x] - 240*Pi^2*G[-1, 0, x] - 
     180*Pi^2*G[0, -1, x] + 330*Pi^2*G[0, 0, x] + 360*G[-1, -1, 0, 0, x] - 
     1080*G[-1, 0, 0, 0, x] - 360*G[0, -1, 0, 0, x] + 2520*G[0, 0, 0, 0, x] + 
     360*G[-1, x]*Zeta[3] - 720*G[0, x]*Zeta[3]))/360 + 
  (eps^5*(22*Pi^4*G[-1, x] - 55*Pi^4*G[0, x] + 360*Pi^2*G[-1, -1, -1, x] - 
     480*Pi^2*G[-1, -1, 0, x] - 360*Pi^2*G[-1, 0, -1, x] + 
     660*Pi^2*G[-1, 0, 0, x] - 540*Pi^2*G[0, -1, -1, x] + 
     660*Pi^2*G[0, -1, 0, x] + 540*Pi^2*G[0, 0, -1, x] - 
     1200*Pi^2*G[0, 0, 0, x] + 720*G[-1, -1, -1, 0, 0, x] - 
     2160*G[-1, -1, 0, 0, 0, x] - 720*G[-1, 0, -1, 0, 0, x] + 
     5040*G[-1, 0, 0, 0, 0, x] - 1080*G[0, -1, -1, 0, 0, x] + 
     2880*G[0, -1, 0, 0, 0, x] + 1080*G[0, 0, -1, 0, 0, x] - 
     11520*G[0, 0, 0, 0, 0, x] - 2040*Pi^2*Zeta[3] + 
     720*G[-1, -1, x]*Zeta[3] - 1440*G[-1, 0, x]*Zeta[3] - 
     1080*G[0, -1, x]*Zeta[3] - 2280*G[0, 0, x]*Zeta[3] + 1260*Zeta[5]))/
   360 + (eps^6*(-6959*Pi^6 + 5544*Pi^4*G[-1, -1, x] - 
     5292*Pi^4*G[-1, 0, x] - 6426*Pi^4*G[0, -1, x] + 29106*Pi^4*G[0, 0, x] + 
     90720*Pi^2*G[-1, -1, -1, -1, x] - 120960*Pi^2*G[-1, -1, -1, 0, x] - 
     90720*Pi^2*G[-1, -1, 0, -1, x] + 166320*Pi^2*G[-1, -1, 0, 0, x] - 
     136080*Pi^2*G[-1, 0, -1, -1, x] + 181440*Pi^2*G[-1, 0, -1, 0, x] + 
     90720*Pi^2*G[-1, 0, 0, -1, x] - 287280*Pi^2*G[-1, 0, 0, 0, x] - 
     158760*Pi^2*G[0, -1, -1, -1, x] + 226800*Pi^2*G[0, -1, -1, 0, x] + 
     204120*Pi^2*G[0, -1, 0, -1, x] - 294840*Pi^2*G[0, -1, 0, 0, x] + 
     476280*Pi^2*G[0, 0, -1, -1, x] - 483840*Pi^2*G[0, 0, -1, 0, x] - 
     476280*Pi^2*G[0, 0, 0, -1, x] + 793800*Pi^2*G[0, 0, 0, 0, x] + 
     181440*G[-1, -1, -1, -1, 0, 0, x] - 544320*G[-1, -1, -1, 0, 0, 0, x] - 
     181440*G[-1, -1, 0, -1, 0, 0, x] + 1270080*G[-1, -1, 0, 0, 0, 0, x] - 
     272160*G[-1, 0, -1, -1, 0, 0, x] + 816480*G[-1, 0, -1, 0, 0, 0, x] + 
     181440*G[-1, 0, 0, -1, 0, 0, x] - 2903040*G[-1, 0, 0, 0, 0, 0, x] - 
     317520*G[0, -1, -1, -1, 0, 0, x] + 1043280*G[0, -1, -1, 0, 0, 0, x] + 
     408240*G[0, -1, 0, -1, 0, 0, x] - 2177280*G[0, -1, 0, 0, 0, 0, x] + 
     952560*G[0, 0, -1, -1, 0, 0, x] - 1950480*G[0, 0, -1, 0, 0, 0, x] - 
     952560*G[0, 0, 0, -1, 0, 0, x] + 7348320*G[0, 0, 0, 0, 0, 0, x] - 
     589680*Pi^2*G[-1, x]*Zeta[3] + 534240*Pi^2*G[0, x]*Zeta[3] + 
     181440*G[-1, -1, -1, x]*Zeta[3] - 362880*G[-1, -1, 0, x]*Zeta[3] - 
     272160*G[-1, 0, -1, x]*Zeta[3] - 846720*G[-1, 0, 0, x]*Zeta[3] - 
     317520*G[0, -1, -1, x]*Zeta[3] + 544320*G[0, -1, 0, x]*Zeta[3] + 
     952560*G[0, 0, -1, x]*Zeta[3] + 2177280*G[0, 0, 0, x]*Zeta[3] - 
     982800*Zeta[3]^2 - 589680*G[-1, x]*Zeta[5] - 1315440*G[0, x]*Zeta[5]))/
   45360 + (eps^7*(-22922*Pi^6*G[-1, x] + 16299*Pi^6*G[0, x] + 
     11088*Pi^4*G[-1, -1, -1, x] + 23688*Pi^4*G[-1, -1, 0, x] - 
     8568*Pi^4*G[-1, 0, -1, x] - 2016*Pi^4*G[-1, 0, 0, x] - 
     28476*Pi^4*G[0, -1, -1, x] - 11466*Pi^4*G[0, -1, 0, x] + 
     17136*Pi^4*G[0, 0, -1, x] - 187362*Pi^4*G[0, 0, 0, x] + 
     181440*Pi^2*G[-1, -1, -1, -1, -1, x] - 
     241920*Pi^2*G[-1, -1, -1, -1, 0, x] - 181440*Pi^2*
      G[-1, -1, -1, 0, -1, x] + 332640*Pi^2*G[-1, -1, -1, 0, 0, x] - 
     272160*Pi^2*G[-1, -1, 0, -1, -1, x] + 423360*Pi^2*
      G[-1, -1, 0, -1, 0, x] - 514080*Pi^2*G[-1, -1, 0, 0, 0, x] - 
     317520*Pi^2*G[-1, 0, -1, -1, -1, x] + 529200*Pi^2*
      G[-1, 0, -1, -1, 0, x] + 453600*Pi^2*G[-1, 0, -1, 0, -1, x] - 
     710640*Pi^2*G[-1, 0, -1, 0, 0, x] + 635040*Pi^2*G[-1, 0, 0, -1, -1, x] - 
     846720*Pi^2*G[-1, 0, 0, -1, 0, x] - 453600*Pi^2*G[-1, 0, 0, 0, -1, x] + 
     1421280*Pi^2*G[-1, 0, 0, 0, 0, x] - 340200*Pi^2*
      G[0, -1, -1, -1, -1, x] + 514080*Pi^2*G[0, -1, -1, -1, 0, x] + 
     521640*Pi^2*G[0, -1, -1, 0, -1, x] - 801360*Pi^2*G[0, -1, -1, 0, 0, x] + 
     249480*Pi^2*G[0, -1, 0, -1, -1, x] - 725760*Pi^2*G[0, -1, 0, -1, 0, x] - 
     430920*Pi^2*G[0, -1, 0, 0, -1, x] + 990360*Pi^2*G[0, -1, 0, 0, 0, x] + 
     1292760*Pi^2*G[0, 0, -1, -1, -1, x] - 1920240*Pi^2*
      G[0, 0, -1, -1, 0, x] - 1973160*Pi^2*G[0, 0, -1, 0, -1, x] + 
     2192400*Pi^2*G[0, 0, -1, 0, 0, x] - 3515400*Pi^2*G[0, 0, 0, -1, -1, x] + 
     3719520*Pi^2*G[0, 0, 0, -1, 0, x] + 4150440*Pi^2*G[0, 0, 0, 0, -1, x] - 
     5087880*Pi^2*G[0, 0, 0, 0, 0, x] + 362880*G[-1, -1, -1, -1, -1, 0, 0, 
       x] - 1088640*G[-1, -1, -1, -1, 0, 0, 0, x] - 
     362880*G[-1, -1, -1, 0, -1, 0, 0, x] + 
     2540160*G[-1, -1, -1, 0, 0, 0, 0, x] - 
     544320*G[-1, -1, 0, -1, -1, 0, 0, x] + 
     1995840*G[-1, -1, 0, -1, 0, 0, 0, x] - 
     5806080*G[-1, -1, 0, 0, 0, 0, 0, x] - 
     635040*G[-1, 0, -1, -1, -1, 0, 0, x] + 
     2540160*G[-1, 0, -1, -1, 0, 0, 0, x] + 
     907200*G[-1, 0, -1, 0, -1, 0, 0, x] - 
     5352480*G[-1, 0, -1, 0, 0, 0, 0, x] + 
     1270080*G[-1, 0, 0, -1, -1, 0, 0, x] - 
     3810240*G[-1, 0, 0, -1, 0, 0, 0, x] - 
     907200*G[-1, 0, 0, 0, -1, 0, 0, x] + 
     14696640*G[-1, 0, 0, 0, 0, 0, 0, x] - 
     680400*G[0, -1, -1, -1, -1, 0, 0, x] + 
     2404080*G[0, -1, -1, -1, 0, 0, 0, x] + 
     1043280*G[0, -1, -1, 0, -1, 0, 0, x] - 
     6032880*G[0, -1, -1, 0, 0, 0, 0, x] + 
     498960*G[0, -1, 0, -1, -1, 0, 0, x] - 
     3855600*G[0, -1, 0, -1, 0, 0, 0, x] - 
     861840*G[0, -1, 0, 0, -1, 0, 0, x] + 
     11612160*G[0, -1, 0, 0, 0, 0, 0, x] + 
     2585520*G[0, 0, -1, -1, -1, 0, 0, x] - 
     8935920*G[0, 0, -1, -1, 0, 0, 0, x] - 
     3946320*G[0, 0, -1, 0, -1, 0, 0, x] + 
     15104880*G[0, 0, -1, 0, 0, 0, 0, x] - 
     7030800*G[0, 0, 0, -1, -1, 0, 0, x] + 
     15286320*G[0, 0, 0, -1, 0, 0, 0, x] + 
     8300880*G[0, 0, 0, 0, -1, 0, 0, x] - 
     42910560*G[0, 0, 0, 0, 0, 0, 0, x] - 65352*Pi^4*Zeta[3] - 
     1481760*Pi^2*G[-1, -1, x]*Zeta[3] + 1537200*Pi^2*G[-1, 0, x]*Zeta[3] + 
     1753920*Pi^2*G[0, -1, x]*Zeta[3] - 614880*Pi^2*G[0, 0, x]*Zeta[3] + 
     362880*G[-1, -1, -1, -1, x]*Zeta[3] - 725760*G[-1, -1, -1, 0, x]*
      Zeta[3] - 544320*G[-1, -1, 0, -1, x]*Zeta[3] - 
     2782080*G[-1, -1, 0, 0, x]*Zeta[3] - 635040*G[-1, 0, -1, -1, x]*
      Zeta[3] + 1360800*G[-1, 0, -1, 0, x]*Zeta[3] + 
     1270080*G[-1, 0, 0, -1, x]*Zeta[3] + 6713280*G[-1, 0, 0, 0, x]*Zeta[3] - 
     680400*G[0, -1, -1, -1, x]*Zeta[3] + 997920*G[0, -1, -1, 0, x]*Zeta[3] + 
     498960*G[0, -1, 0, -1, x]*Zeta[3] + 2509920*G[0, -1, 0, 0, x]*Zeta[3] + 
     2585520*G[0, 0, -1, -1, x]*Zeta[3] - 3628800*G[0, 0, -1, 0, x]*Zeta[3] - 
     7030800*G[0, 0, 0, -1, x]*Zeta[3] - 8497440*G[0, 0, 0, 0, x]*Zeta[3] - 
     3099600*G[-1, x]*Zeta[3]^2 + 3522960*G[0, x]*Zeta[3]^2 - 
     3081456*Pi^2*Zeta[5] - 4808160*G[-1, -1, x]*Zeta[5] + 
     1270080*G[-1, 0, x]*Zeta[5] + 4037040*G[0, -1, x]*Zeta[5] - 
     1823472*G[0, 0, x]*Zeta[5] + 1372140*Zeta[7]))/45360, 
 (eps^2*(Pi^2 + 2*G[0, 0, x]))/8 + 
  (eps^3*(3*Pi^2*G[-1, x] - 5*Pi^2*G[0, x] + 6*G[-1, 0, 0, x] - 
     24*G[0, 0, 0, x] + 6*Zeta[3]))/12 + 
  (eps^4*(41*Pi^4 + 360*Pi^2*G[-1, -1, x] - 600*Pi^2*G[-1, 0, x] - 
     720*Pi^2*G[0, -1, x] + 1080*Pi^2*G[0, 0, x] + 720*G[-1, -1, 0, 0, x] - 
     2880*G[-1, 0, 0, 0, x] - 1440*G[0, -1, 0, 0, x] + 
     8280*G[0, 0, 0, 0, x] + 720*G[-1, x]*Zeta[3] - 720*G[0, x]*Zeta[3]))/
   720 + (eps^5*(82*Pi^4*G[-1, x] - 147*Pi^4*G[0, x] + 
     720*Pi^2*G[-1, -1, -1, x] - 1200*Pi^2*G[-1, -1, 0, x] - 
     1440*Pi^2*G[-1, 0, -1, x] + 2160*Pi^2*G[-1, 0, 0, x] - 
     1080*Pi^2*G[0, -1, -1, x] + 1800*Pi^2*G[0, -1, 0, x] + 
     2520*Pi^2*G[0, 0, -1, x] - 3420*Pi^2*G[0, 0, 0, x] + 
     1440*G[-1, -1, -1, 0, 0, x] - 5760*G[-1, -1, 0, 0, 0, x] - 
     2880*G[-1, 0, -1, 0, 0, x] + 16560*G[-1, 0, 0, 0, 0, x] - 
     2160*G[0, -1, -1, 0, 0, x] + 8640*G[0, -1, 0, 0, 0, x] + 
     5040*G[0, 0, -1, 0, 0, x] - 39960*G[0, 0, 0, 0, 0, x] - 
     5040*Pi^2*Zeta[3] + 1440*G[-1, -1, x]*Zeta[3] - 
     1440*G[-1, 0, x]*Zeta[3] - 2160*G[0, -1, x]*Zeta[3] - 
     4560*G[0, 0, x]*Zeta[3] + 9720*Zeta[5]))/720 + 
  (eps^6*(14615*Pi^6 + 20664*Pi^4*G[-1, -1, x] - 71316*Pi^4*G[-1, 0, x] - 
     39060*Pi^4*G[0, -1, x] + 52290*Pi^4*G[0, 0, x] + 
     181440*Pi^2*G[-1, -1, -1, -1, x] - 302400*Pi^2*G[-1, -1, -1, 0, x] - 
     362880*Pi^2*G[-1, -1, 0, -1, x] + 544320*Pi^2*G[-1, -1, 0, 0, x] - 
     272160*Pi^2*G[-1, 0, -1, -1, x] + 393120*Pi^2*G[-1, 0, -1, 0, x] + 
     816480*Pi^2*G[-1, 0, 0, -1, x] - 922320*Pi^2*G[-1, 0, 0, 0, x] - 
     226800*Pi^2*G[0, -1, -1, -1, x] + 287280*Pi^2*G[0, -1, -1, 0, x] + 
     362880*Pi^2*G[0, -1, 0, -1, x] - 604800*Pi^2*G[0, -1, 0, 0, x] + 
     181440*Pi^2*G[0, 0, -1, -1, x] - 378000*Pi^2*G[0, 0, -1, 0, x] - 
     771120*Pi^2*G[0, 0, 0, -1, x] + 975240*Pi^2*G[0, 0, 0, 0, x] + 
     362880*G[-1, -1, -1, -1, 0, 0, x] - 1451520*G[-1, -1, -1, 0, 0, 0, x] - 
     725760*G[-1, -1, 0, -1, 0, 0, x] + 4173120*G[-1, -1, 0, 0, 0, 0, x] - 
     544320*G[-1, 0, -1, -1, 0, 0, x] + 1814400*G[-1, 0, -1, 0, 0, 0, x] + 
     1632960*G[-1, 0, 0, -1, 0, 0, x] - 10069920*G[-1, 0, 0, 0, 0, 0, x] - 
     453600*G[0, -1, -1, -1, 0, 0, x] + 1270080*G[0, -1, -1, 0, 0, 0, x] + 
     725760*G[0, -1, 0, -1, 0, 0, x] - 4717440*G[0, -1, 0, 0, 0, 0, x] + 
     362880*G[0, 0, -1, -1, 0, 0, x] - 1905120*G[0, 0, -1, 0, 0, 0, x] - 
     1542240*G[0, 0, 0, -1, 0, 0, x] + 20729520*G[0, 0, 0, 0, 0, 0, x] - 
     967680*Pi^2*G[-1, x]*Zeta[3] + 2136960*Pi^2*G[0, x]*Zeta[3] + 
     362880*G[-1, -1, -1, x]*Zeta[3] - 362880*G[-1, -1, 0, x]*Zeta[3] - 
     544320*G[-1, 0, -1, x]*Zeta[3] - 60480*G[-1, 0, 0, x]*Zeta[3] - 
     453600*G[0, -1, -1, x]*Zeta[3] + 272160*G[0, -1, 0, x]*Zeta[3] + 
     362880*G[0, 0, -1, x]*Zeta[3] + 6501600*G[0, 0, 0, x]*Zeta[3] - 
     1648080*Zeta[3]^2 + 6078240*G[-1, x]*Zeta[5] - 3175200*G[0, x]*Zeta[5]))/
   90720 + (eps^7*(65246*Pi^6*G[-1, x] - 48099*Pi^6*G[0, x] + 
     41328*Pi^4*G[-1, -1, -1, x] - 279720*Pi^4*G[-1, -1, 0, x] - 
     95256*Pi^4*G[-1, 0, -1, x] + 345492*Pi^4*G[-1, 0, 0, x] - 
     8316*Pi^4*G[0, -1, -1, x] + 285768*Pi^4*G[0, -1, 0, x] + 
     110628*Pi^4*G[0, 0, -1, x] - 15750*Pi^4*G[0, 0, 0, x] + 
     362880*Pi^2*G[-1, -1, -1, -1, -1, x] - 
     604800*Pi^2*G[-1, -1, -1, -1, 0, x] - 725760*Pi^2*
      G[-1, -1, -1, 0, -1, x] + 1088640*Pi^2*G[-1, -1, -1, 0, 0, x] - 
     544320*Pi^2*G[-1, -1, 0, -1, -1, x] + 544320*Pi^2*
      G[-1, -1, 0, -1, 0, x] + 2358720*Pi^2*G[-1, -1, 0, 0, -1, x] - 
     2086560*Pi^2*G[-1, -1, 0, 0, 0, x] - 453600*Pi^2*
      G[-1, 0, -1, -1, -1, x] + 272160*Pi^2*G[-1, 0, -1, -1, 0, x] + 
     544320*Pi^2*G[-1, 0, -1, 0, -1, x] - 725760*Pi^2*G[-1, 0, -1, 0, 0, x] + 
     1632960*Pi^2*G[-1, 0, 0, -1, -1, x] - 1239840*Pi^2*
      G[-1, 0, 0, -1, 0, x] - 3538080*Pi^2*G[-1, 0, 0, 0, -1, x] + 
     2615760*Pi^2*G[-1, 0, 0, 0, 0, x] - 408240*Pi^2*
      G[0, -1, -1, -1, -1, x] + 408240*Pi^2*G[0, -1, -1, -1, 0, x] + 
     181440*Pi^2*G[0, -1, -1, 0, -1, x] - 423360*Pi^2*G[0, -1, -1, 0, 0, x] + 
     1088640*Pi^2*G[0, -1, 0, -1, -1, x] - 393120*Pi^2*
      G[0, -1, 0, -1, 0, x] - 1905120*Pi^2*G[0, -1, 0, 0, -1, x] + 
     1905120*Pi^2*G[0, -1, 0, 0, 0, x] - 90720*Pi^2*G[0, 0, -1, -1, -1, x] + 
     876960*Pi^2*G[0, 0, -1, -1, 0, x] + 907200*Pi^2*G[0, 0, -1, 0, -1, x] - 
     589680*Pi^2*G[0, 0, -1, 0, 0, x] + 1632960*Pi^2*G[0, 0, 0, -1, -1, x] - 
     2071440*Pi^2*G[0, 0, 0, -1, 0, x] - 952560*Pi^2*G[0, 0, 0, 0, -1, x] + 
     793800*Pi^2*G[0, 0, 0, 0, 0, x] + 725760*G[-1, -1, -1, -1, -1, 0, 0, 
       x] - 2903040*G[-1, -1, -1, -1, 0, 0, 0, x] - 
     1451520*G[-1, -1, -1, 0, -1, 0, 0, x] + 
     8346240*G[-1, -1, -1, 0, 0, 0, 0, x] - 
     1088640*G[-1, -1, 0, -1, -1, 0, 0, x] + 
     2177280*G[-1, -1, 0, -1, 0, 0, 0, x] + 
     4717440*G[-1, -1, 0, 0, -1, 0, 0, x] - 
     20139840*G[-1, -1, 0, 0, 0, 0, 0, x] - 
     907200*G[-1, 0, -1, -1, -1, 0, 0, x] + 
     725760*G[-1, 0, -1, -1, 0, 0, 0, x] + 
     1088640*G[-1, 0, -1, 0, -1, 0, 0, x] - 
     5443200*G[-1, 0, -1, 0, 0, 0, 0, x] + 
     3265920*G[-1, 0, 0, -1, -1, 0, 0, x] - 
     4173120*G[-1, 0, 0, -1, 0, 0, 0, x] - 
     7076160*G[-1, 0, 0, 0, -1, 0, 0, x] + 
     41459040*G[-1, 0, 0, 0, 0, 0, 0, x] - 
     816480*G[0, -1, -1, -1, -1, 0, 0, x] + 
     1632960*G[0, -1, -1, -1, 0, 0, 0, x] + 
     362880*G[0, -1, -1, 0, -1, 0, 0, x] - 
     3447360*G[0, -1, -1, 0, 0, 0, 0, x] + 
     2177280*G[0, -1, 0, -1, -1, 0, 0, x] - 
     181440*G[0, -1, 0, -1, 0, 0, 0, x] - 
     3810240*G[0, -1, 0, 0, -1, 0, 0, x] + 
     17055360*G[0, -1, 0, 0, 0, 0, 0, x] - 
     181440*G[0, 0, -1, -1, -1, 0, 0, x] + 
     5080320*G[0, 0, -1, -1, 0, 0, 0, x] + 
     1814400*G[0, 0, -1, 0, -1, 0, 0, x] - 
     2993760*G[0, 0, -1, 0, 0, 0, 0, x] + 
     3265920*G[0, 0, 0, -1, -1, 0, 0, x] - 
     9162720*G[0, 0, 0, -1, 0, 0, 0, x] - 
     1905120*G[0, 0, 0, 0, -1, 0, 0, x] - 
     66906000*G[0, 0, 0, 0, 0, 0, 0, x] - 275016*Pi^4*Zeta[3] - 
     725760*Pi^2*G[-1, -1, x]*Zeta[3] + 2399040*Pi^2*G[-1, 0, x]*Zeta[3] + 
     2343600*Pi^2*G[0, -1, x]*Zeta[3] - 8573040*Pi^2*G[0, 0, x]*Zeta[3] + 
     725760*G[-1, -1, -1, -1, x]*Zeta[3] - 725760*G[-1, -1, -1, 0, x]*
      Zeta[3] - 1088640*G[-1, -1, 0, -1, x]*Zeta[3] + 
     4233600*G[-1, -1, 0, 0, x]*Zeta[3] - 907200*G[-1, 0, -1, -1, x]*
      Zeta[3] - 544320*G[-1, 0, -1, 0, x]*Zeta[3] + 
     3265920*G[-1, 0, 0, -1, x]*Zeta[3] + 3568320*G[-1, 0, 0, 0, x]*Zeta[3] - 
     816480*G[0, -1, -1, -1, x]*Zeta[3] + 1723680*G[0, -1, -1, 0, x]*
      Zeta[3] + 2177280*G[0, -1, 0, -1, x]*Zeta[3] + 
     60480*G[0, -1, 0, 0, x]*Zeta[3] - 181440*G[0, 0, -1, -1, x]*Zeta[3] + 
     1632960*G[0, 0, -1, 0, x]*Zeta[3] + 3265920*G[0, 0, 0, -1, x]*Zeta[3] - 
     43394400*G[0, 0, 0, 0, x]*Zeta[3] + 1239840*G[-1, x]*Zeta[3]^2 + 
     2071440*G[0, x]*Zeta[3]^2 - 9897552*Pi^2*Zeta[5] + 
     26671680*G[-1, -1, x]*Zeta[5] - 21954240*G[-1, 0, x]*Zeta[5] - 
     27397440*G[0, -1, x]*Zeta[5] - 4191264*G[0, 0, x]*Zeta[5] + 
     24244920*Zeta[7]))/90720, -3/64 - (7*eps^2*Pi^2)/48 + 
  eps^3*(-(Pi^2*G[-1, x]) + Pi^2*G[0, x] - 2*G[-1, 0, 0, x] + 
    2*G[0, 0, 0, x] + (9*Zeta[3])/32) + 
  eps^4*((61*Pi^4)/640 - (33*Pi^2*G[-1, -1, x])/8 + 
    (115*Pi^2*G[-1, 0, x])/24 + (33*Pi^2*G[0, -1, x])/8 - 
    (115*Pi^2*G[0, 0, x])/24 - (33*G[-1, -1, 0, 0, x])/4 + 
    (41*G[-1, 0, 0, 0, x])/2 + (33*G[0, -1, 0, 0, x])/4 - 
    (41*G[0, 0, 0, 0, x])/2 - (33*G[-1, x]*Zeta[3])/4 + 
    (33*G[0, x]*Zeta[3])/4) + eps^5*((-281*Pi^4*G[-1, x])/1440 + 
    (281*Pi^4*G[0, x])/1440 - (83*Pi^2*G[-1, -1, -1, x])/8 + 
    (185*Pi^2*G[-1, -1, 0, x])/12 + (125*Pi^2*G[-1, 0, -1, x])/8 - 
    (455*Pi^2*G[-1, 0, 0, x])/24 + (83*Pi^2*G[0, -1, -1, x])/8 - 
    (185*Pi^2*G[0, -1, 0, x])/12 - (125*Pi^2*G[0, 0, -1, x])/8 + 
    (455*Pi^2*G[0, 0, 0, x])/24 - (83*G[-1, -1, -1, 0, 0, x])/4 + 
    (287*G[-1, -1, 0, 0, 0, x])/4 + (125*G[-1, 0, -1, 0, 0, x])/4 - 
    (273*G[-1, 0, 0, 0, 0, x])/2 + (83*G[0, -1, -1, 0, 0, x])/4 - 
    (287*G[0, -1, 0, 0, 0, x])/4 - (125*G[0, 0, -1, 0, 0, x])/4 + 
    (273*G[0, 0, 0, 0, 0, x])/2 + (1181*Pi^2*Zeta[3])/72 - 
    (83*G[-1, -1, x]*Zeta[3])/4 + 30*G[-1, 0, x]*Zeta[3] + 
    (83*G[0, -1, x]*Zeta[3])/4 - 30*G[0, 0, x]*Zeta[3] - 
    (1669*Zeta[5])/160) + eps^6*((-90007*Pi^6)/181440 - 
    (1363*Pi^4*G[-1, -1, x])/720 + (1963*Pi^4*G[-1, 0, x])/1440 + 
    (1363*Pi^4*G[0, -1, x])/720 - (1963*Pi^4*G[0, 0, x])/1440 - 
    (183*Pi^2*G[-1, -1, -1, -1, x])/8 + (110*Pi^2*G[-1, -1, -1, 0, x])/3 + 
    (335*Pi^2*G[-1, -1, 0, -1, x])/8 - (235*Pi^2*G[-1, -1, 0, 0, x])/4 + 
    (155*Pi^2*G[-1, 0, -1, -1, x])/8 - (85*Pi^2*G[-1, 0, -1, 0, x])/2 - 
    (391*Pi^2*G[-1, 0, 0, -1, x])/8 + (483*Pi^2*G[-1, 0, 0, 0, x])/8 + 
    (183*Pi^2*G[0, -1, -1, -1, x])/8 - (110*Pi^2*G[0, -1, -1, 0, x])/3 - 
    (335*Pi^2*G[0, -1, 0, -1, x])/8 + (235*Pi^2*G[0, -1, 0, 0, x])/4 - 
    (155*Pi^2*G[0, 0, -1, -1, x])/8 + (85*Pi^2*G[0, 0, -1, 0, x])/2 + 
    (391*Pi^2*G[0, 0, 0, -1, x])/8 - (483*Pi^2*G[0, 0, 0, 0, x])/8 - 
    (183*G[-1, -1, -1, -1, 0, 0, x])/4 + (697*G[-1, -1, -1, 0, 0, 0, x])/4 + 
    (335*G[-1, -1, 0, -1, 0, 0, x])/4 - (1761*G[-1, -1, 0, 0, 0, 0, x])/4 + 
    (155*G[-1, 0, -1, -1, 0, 0, x])/4 - (865*G[-1, 0, -1, 0, 0, 0, x])/4 - 
    (391*G[-1, 0, 0, -1, 0, 0, x])/4 + (1447*G[-1, 0, 0, 0, 0, 0, x])/2 + 
    (183*G[0, -1, -1, -1, 0, 0, x])/4 - (697*G[0, -1, -1, 0, 0, 0, x])/4 - 
    (335*G[0, -1, 0, -1, 0, 0, x])/4 + (1761*G[0, -1, 0, 0, 0, 0, x])/4 - 
    (155*G[0, 0, -1, -1, 0, 0, x])/4 + (865*G[0, 0, -1, 0, 0, 0, x])/4 + 
    (391*G[0, 0, 0, -1, 0, 0, x])/4 - (1447*G[0, 0, 0, 0, 0, 0, x])/2 + 
    (511*Pi^2*G[-1, x]*Zeta[3])/6 - (511*Pi^2*G[0, x]*Zeta[3])/6 - 
    (183*G[-1, -1, -1, x]*Zeta[3])/4 + (105*G[-1, -1, 0, x]*Zeta[3])/2 + 
    (155*G[-1, 0, -1, x]*Zeta[3])/4 + (55*G[-1, 0, 0, x]*Zeta[3])/6 + 
    (183*G[0, -1, -1, x]*Zeta[3])/4 - (105*G[0, -1, 0, x]*Zeta[3])/2 - 
    (155*G[0, 0, -1, x]*Zeta[3])/4 - (55*G[0, 0, 0, x]*Zeta[3])/6 + 
    (2803*Zeta[3]^2)/96 - (487*G[-1, x]*Zeta[5])/4 + 
    (487*G[0, x]*Zeta[5])/4) + eps^7*((-63887*Pi^6*G[-1, x])/36288 + 
    (63887*Pi^6*G[0, x])/36288 - (238*Pi^4*G[-1, -1, -1, x])/45 + 
    (6049*Pi^4*G[-1, -1, 0, x])/720 + (209*Pi^4*G[-1, 0, -1, x])/24 - 
    (213*Pi^4*G[-1, 0, 0, x])/160 + (238*Pi^4*G[0, -1, -1, x])/45 - 
    (6049*Pi^4*G[0, -1, 0, x])/720 - (209*Pi^4*G[0, 0, -1, x])/24 + 
    (213*Pi^4*G[0, 0, 0, x])/160 - (383*Pi^2*G[-1, -1, -1, -1, -1, x])/8 + 
    (475*Pi^2*G[-1, -1, -1, -1, 0, x])/6 + (755*Pi^2*G[-1, -1, -1, 0, -1, x])/
     8 - (415*Pi^2*G[-1, -1, -1, 0, 0, x])/3 + 
    (455*Pi^2*G[-1, -1, 0, -1, -1, x])/8 - (1345*Pi^2*G[-1, -1, 0, -1, 0, x])/
     12 - (1241*Pi^2*G[-1, -1, 0, 0, -1, x])/8 + 
    (2377*Pi^2*G[-1, -1, 0, 0, 0, x])/12 + (215*Pi^2*G[-1, 0, -1, -1, -1, x])/
     8 - (195*Pi^2*G[-1, 0, -1, -1, 0, x])/4 - 
    (585*Pi^2*G[-1, 0, -1, 0, -1, x])/8 + (1645*Pi^2*G[-1, 0, -1, 0, 0, x])/
     12 + (239*Pi^2*G[-1, 0, 0, -1, -1, x])/8 + 
    (305*Pi^2*G[-1, 0, 0, -1, 0, x])/6 + (597*Pi^2*G[-1, 0, 0, 0, -1, x])/8 - 
    (2611*Pi^2*G[-1, 0, 0, 0, 0, x])/24 + (383*Pi^2*G[0, -1, -1, -1, -1, x])/
     8 - (475*Pi^2*G[0, -1, -1, -1, 0, x])/6 - 
    (755*Pi^2*G[0, -1, -1, 0, -1, x])/8 + (415*Pi^2*G[0, -1, -1, 0, 0, x])/
     3 - (455*Pi^2*G[0, -1, 0, -1, -1, x])/8 + 
    (1345*Pi^2*G[0, -1, 0, -1, 0, x])/12 + (1241*Pi^2*G[0, -1, 0, 0, -1, x])/
     8 - (2377*Pi^2*G[0, -1, 0, 0, 0, x])/12 - 
    (215*Pi^2*G[0, 0, -1, -1, -1, x])/8 + (195*Pi^2*G[0, 0, -1, -1, 0, x])/
     4 + (585*Pi^2*G[0, 0, -1, 0, -1, x])/8 - 
    (1645*Pi^2*G[0, 0, -1, 0, 0, x])/12 - (239*Pi^2*G[0, 0, 0, -1, -1, x])/
     8 - (305*Pi^2*G[0, 0, 0, -1, 0, x])/6 - (597*Pi^2*G[0, 0, 0, 0, -1, x])/
     8 + (2611*Pi^2*G[0, 0, 0, 0, 0, x])/24 - 
    (383*G[-1, -1, -1, -1, -1, 0, 0, x])/4 + 
    (1517*G[-1, -1, -1, -1, 0, 0, 0, x])/4 + 
    (755*G[-1, -1, -1, 0, -1, 0, 0, x])/4 - 
    (4191*G[-1, -1, -1, 0, 0, 0, 0, x])/4 + 
    (455*G[-1, -1, 0, -1, -1, 0, 0, x])/4 - 
    (2235*G[-1, -1, 0, -1, 0, 0, 0, x])/4 - 
    (1241*G[-1, -1, 0, 0, -1, 0, 0, x])/4 + 
    (9019*G[-1, -1, 0, 0, 0, 0, 0, x])/4 + 
    (215*G[-1, 0, -1, -1, -1, 0, 0, x])/4 - 
    (955*G[-1, 0, -1, -1, 0, 0, 0, x])/4 - (585*G[-1, 0, -1, 0, -1, 0, 0, x])/
     4 + (4415*G[-1, 0, -1, 0, 0, 0, 0, x])/4 + 
    (239*G[-1, 0, 0, -1, -1, 0, 0, x])/4 + (1459*G[-1, 0, 0, -1, 0, 0, 0, x])/
     4 + (597*G[-1, 0, 0, 0, -1, 0, 0, x])/4 - 
    (6317*G[-1, 0, 0, 0, 0, 0, 0, x])/2 + (383*G[0, -1, -1, -1, -1, 0, 0, x])/
     4 - (1517*G[0, -1, -1, -1, 0, 0, 0, x])/4 - 
    (755*G[0, -1, -1, 0, -1, 0, 0, x])/4 + (4191*G[0, -1, -1, 0, 0, 0, 0, x])/
     4 - (455*G[0, -1, 0, -1, -1, 0, 0, x])/4 + 
    (2235*G[0, -1, 0, -1, 0, 0, 0, x])/4 + (1241*G[0, -1, 0, 0, -1, 0, 0, x])/
     4 - (9019*G[0, -1, 0, 0, 0, 0, 0, x])/4 - 
    (215*G[0, 0, -1, -1, -1, 0, 0, x])/4 + (955*G[0, 0, -1, -1, 0, 0, 0, x])/
     4 + (585*G[0, 0, -1, 0, -1, 0, 0, x])/4 - 
    (4415*G[0, 0, -1, 0, 0, 0, 0, x])/4 - (239*G[0, 0, 0, -1, -1, 0, 0, x])/
     4 - (1459*G[0, 0, 0, -1, 0, 0, 0, x])/4 - 
    (597*G[0, 0, 0, 0, -1, 0, 0, x])/4 + (6317*G[0, 0, 0, 0, 0, 0, 0, x])/2 - 
    (1481*Pi^4*Zeta[3])/192 + (2927*Pi^2*G[-1, -1, x]*Zeta[3])/12 - 
    (14129*Pi^2*G[-1, 0, x]*Zeta[3])/36 - (2927*Pi^2*G[0, -1, x]*Zeta[3])/
     12 + (14129*Pi^2*G[0, 0, x]*Zeta[3])/36 - 
    (383*G[-1, -1, -1, -1, x]*Zeta[3])/4 + (195*G[-1, -1, -1, 0, x]*Zeta[3])/
     2 + (455*G[-1, -1, 0, -1, x]*Zeta[3])/4 + 165*G[-1, -1, 0, 0, x]*
     Zeta[3] + (215*G[-1, 0, -1, -1, x]*Zeta[3])/4 + 
    (239*G[-1, 0, 0, -1, x]*Zeta[3])/4 - (5273*G[-1, 0, 0, 0, x]*Zeta[3])/6 + 
    (383*G[0, -1, -1, -1, x]*Zeta[3])/4 - (195*G[0, -1, -1, 0, x]*Zeta[3])/
     2 - (455*G[0, -1, 0, -1, x]*Zeta[3])/4 - 165*G[0, -1, 0, 0, x]*Zeta[3] - 
    (215*G[0, 0, -1, -1, x]*Zeta[3])/4 - (239*G[0, 0, 0, -1, x]*Zeta[3])/4 + 
    (5273*G[0, 0, 0, 0, x]*Zeta[3])/6 + 411*G[-1, x]*Zeta[3]^2 - 
    411*G[0, x]*Zeta[3]^2 + (32989*Pi^2*Zeta[5])/120 - 
    (2117*G[-1, -1, x]*Zeta[5])/4 + (439*G[-1, 0, x]*Zeta[5])/2 + 
    (2117*G[0, -1, x]*Zeta[5])/4 - (439*G[0, 0, x]*Zeta[5])/2 - 
    (42085*Zeta[7])/224), 
 (eps^4*(-3*Pi^2*G[-1, -1, x] + Pi^2*G[-1, 0, x] - 6*G[-1, -1, 0, 0, x] - 
     6*G[-1, x]*Zeta[3]))/12 + 
  (eps^5*(-7*Pi^4*G[-1, x] - 540*Pi^2*G[-1, -1, -1, x] + 
     480*Pi^2*G[-1, -1, 0, x] + 540*Pi^2*G[-1, 0, -1, x] - 
     180*Pi^2*G[-1, 0, 0, x] - 360*Pi^2*G[0, -1, -1, x] + 
     120*Pi^2*G[0, -1, 0, x] - 1080*G[-1, -1, -1, 0, 0, x] + 
     1800*G[-1, -1, 0, 0, 0, x] + 1080*G[-1, 0, -1, 0, 0, x] - 
     720*G[0, -1, -1, 0, 0, x] - 1080*G[-1, -1, x]*Zeta[3] + 
     720*G[-1, 0, x]*Zeta[3] - 720*G[0, -1, x]*Zeta[3]))/720 + 
  (eps^6*(-32*Pi^4*G[-1, -1, x] + 47*Pi^4*G[-1, 0, x] - 14*Pi^4*G[0, -1, x] - 
     1260*Pi^2*G[-1, -1, -1, -1, x] + 1320*Pi^2*G[-1, -1, -1, 0, x] + 
     900*Pi^2*G[-1, -1, 0, -1, x] - 1080*Pi^2*G[-1, -1, 0, 0, x] + 
     1620*Pi^2*G[-1, 0, -1, -1, x] - 1440*Pi^2*G[-1, 0, -1, 0, x] - 
     1620*Pi^2*G[-1, 0, 0, -1, x] + 540*Pi^2*G[-1, 0, 0, 0, x] - 
     1080*Pi^2*G[0, -1, -1, -1, x] + 960*Pi^2*G[0, -1, -1, 0, x] + 
     1080*Pi^2*G[0, -1, 0, -1, x] - 360*Pi^2*G[0, -1, 0, 0, x] - 
     720*Pi^2*G[0, 0, -1, -1, x] + 240*Pi^2*G[0, 0, -1, 0, x] - 
     2520*G[-1, -1, -1, -1, 0, 0, x] + 5400*G[-1, -1, -1, 0, 0, 0, x] + 
     1800*G[-1, -1, 0, -1, 0, 0, x] - 6840*G[-1, -1, 0, 0, 0, 0, x] + 
     3240*G[-1, 0, -1, -1, 0, 0, x] - 5400*G[-1, 0, -1, 0, 0, 0, x] - 
     3240*G[-1, 0, 0, -1, 0, 0, x] - 2160*G[0, -1, -1, -1, 0, 0, x] + 
     3600*G[0, -1, -1, 0, 0, 0, x] + 2160*G[0, -1, 0, -1, 0, 0, x] - 
     1440*G[0, 0, -1, -1, 0, 0, x] + 120*Pi^2*G[-1, x]*Zeta[3] - 
     2520*G[-1, -1, -1, x]*Zeta[3] + 4320*G[-1, -1, 0, x]*Zeta[3] + 
     3240*G[-1, 0, -1, x]*Zeta[3] - 2160*G[-1, 0, 0, x]*Zeta[3] - 
     2160*G[0, -1, -1, x]*Zeta[3] + 1440*G[0, -1, 0, x]*Zeta[3] - 
     1440*G[0, 0, -1, x]*Zeta[3] - 9000*G[-1, x]*Zeta[5]))/720 + 
  (eps^7*(-3047*Pi^6*G[-1, x] - 10332*Pi^4*G[-1, -1, -1, x] + 
     71820*Pi^4*G[-1, -1, 0, x] + 28224*Pi^4*G[-1, 0, -1, x] - 
     33894*Pi^4*G[-1, 0, 0, x] - 8064*Pi^4*G[0, -1, -1, x] + 
     11844*Pi^4*G[0, -1, 0, x] - 3528*Pi^4*G[0, 0, -1, x] - 
     340200*Pi^2*G[-1, -1, -1, -1, -1, x] + 
     378000*Pi^2*G[-1, -1, -1, -1, 0, x] + 204120*Pi^2*
      G[-1, -1, -1, 0, -1, x] - 362880*Pi^2*G[-1, -1, -1, 0, 0, x] + 
     476280*Pi^2*G[-1, -1, 0, -1, -1, x] - 378000*Pi^2*
      G[-1, -1, 0, -1, 0, x] - 521640*Pi^2*G[-1, -1, 0, 0, -1, x] + 
     619920*Pi^2*G[-1, -1, 0, 0, 0, x] + 476280*Pi^2*
      G[-1, 0, -1, -1, -1, x] - 529200*Pi^2*G[-1, 0, -1, -1, 0, x] - 
     430920*Pi^2*G[-1, 0, -1, 0, -1, x] + 498960*Pi^2*G[-1, 0, -1, 0, 0, x] - 
     430920*Pi^2*G[-1, 0, 0, -1, -1, x] + 423360*Pi^2*G[-1, 0, 0, -1, 0, x] + 
     612360*Pi^2*G[-1, 0, 0, 0, -1, x] - 204120*Pi^2*G[-1, 0, 0, 0, 0, x] - 
     317520*Pi^2*G[0, -1, -1, -1, -1, x] + 332640*Pi^2*
      G[0, -1, -1, -1, 0, x] + 226800*Pi^2*G[0, -1, -1, 0, -1, x] - 
     272160*Pi^2*G[0, -1, -1, 0, 0, x] + 408240*Pi^2*G[0, -1, 0, -1, -1, x] - 
     362880*Pi^2*G[0, -1, 0, -1, 0, x] - 408240*Pi^2*G[0, -1, 0, 0, -1, x] + 
     136080*Pi^2*G[0, -1, 0, 0, 0, x] - 272160*Pi^2*G[0, 0, -1, -1, -1, x] + 
     241920*Pi^2*G[0, 0, -1, -1, 0, x] + 272160*Pi^2*G[0, 0, -1, 0, -1, x] - 
     90720*Pi^2*G[0, 0, -1, 0, 0, x] - 181440*Pi^2*G[0, 0, 0, -1, -1, x] + 
     60480*Pi^2*G[0, 0, 0, -1, 0, x] - 680400*G[-1, -1, -1, -1, -1, 0, 0, 
       x] + 1587600*G[-1, -1, -1, -1, 0, 0, 0, x] + 
     408240*G[-1, -1, -1, 0, -1, 0, 0, x] - 
     2585520*G[-1, -1, -1, 0, 0, 0, 0, x] + 
     952560*G[-1, -1, 0, -1, -1, 0, 0, x] - 
     1315440*G[-1, -1, 0, -1, 0, 0, 0, x] - 
     1043280*G[-1, -1, 0, 0, -1, 0, 0, x] + 
     3674160*G[-1, -1, 0, 0, 0, 0, 0, x] + 
     952560*G[-1, 0, -1, -1, -1, 0, 0, x] - 
     2222640*G[-1, 0, -1, -1, 0, 0, 0, x] - 
     861840*G[-1, 0, -1, 0, -1, 0, 0, x] + 
     2948400*G[-1, 0, -1, 0, 0, 0, 0, x] - 
     861840*G[-1, 0, 0, -1, -1, 0, 0, x] + 
     1678320*G[-1, 0, 0, -1, 0, 0, 0, x] + 
     1224720*G[-1, 0, 0, 0, -1, 0, 0, x] - 
     635040*G[0, -1, -1, -1, -1, 0, 0, x] + 
     1360800*G[0, -1, -1, -1, 0, 0, 0, x] + 
     453600*G[0, -1, -1, 0, -1, 0, 0, x] - 
     1723680*G[0, -1, -1, 0, 0, 0, 0, x] + 
     816480*G[0, -1, 0, -1, -1, 0, 0, x] - 
     1360800*G[0, -1, 0, -1, 0, 0, 0, x] - 
     816480*G[0, -1, 0, 0, -1, 0, 0, x] - 
     544320*G[0, 0, -1, -1, -1, 0, 0, x] + 
     907200*G[0, 0, -1, -1, 0, 0, 0, x] + 
     544320*G[0, 0, -1, 0, -1, 0, 0, x] - 
     362880*G[0, 0, 0, -1, -1, 0, 0, x] + 544320*Pi^2*G[-1, -1, x]*Zeta[3] - 
     327600*Pi^2*G[-1, 0, x]*Zeta[3] + 30240*Pi^2*G[0, -1, x]*Zeta[3] - 
     680400*G[-1, -1, -1, -1, x]*Zeta[3] + 1451520*G[-1, -1, -1, 0, x]*
      Zeta[3] + 952560*G[-1, -1, 0, -1, x]*Zeta[3] - 
     483840*G[-1, -1, 0, 0, x]*Zeta[3] + 952560*G[-1, 0, -1, -1, x]*Zeta[3] - 
     1451520*G[-1, 0, -1, 0, x]*Zeta[3] - 861840*G[-1, 0, 0, -1, x]*Zeta[3] + 
     816480*G[-1, 0, 0, 0, x]*Zeta[3] - 635040*G[0, -1, -1, -1, x]*Zeta[3] + 
     1088640*G[0, -1, -1, 0, x]*Zeta[3] + 816480*G[0, -1, 0, -1, x]*Zeta[3] - 
     544320*G[0, -1, 0, 0, x]*Zeta[3] - 544320*G[0, 0, -1, -1, x]*Zeta[3] + 
     362880*G[0, 0, -1, 0, x]*Zeta[3] - 362880*G[0, 0, 0, -1, x]*Zeta[3] + 
     1648080*G[-1, x]*Zeta[3]^2 - 5397840*G[-1, -1, x]*Zeta[5] + 
     2903040*G[-1, 0, x]*Zeta[5] - 2268000*G[0, -1, x]*Zeta[5]))/90720, 
 1/64 - (eps*G[0, x])/16 + (eps^2*(Pi^2 + 12*G[0, 0, x]))/48 + 
  eps^3*(-(Pi^2*G[0, x])/12 - G[0, 0, 0, x] - (29*Zeta[3])/96) + 
  eps^4*((49*Pi^4)/5760 - (Pi^2*G[-1, -1, x])/4 + (Pi^2*G[-1, 0, x])/12 + 
    (Pi^2*G[0, 0, x])/3 - G[-1, -1, 0, 0, x]/2 + 4*G[0, 0, 0, 0, x] - 
    (G[-1, x]*Zeta[3])/2 + (29*G[0, x]*Zeta[3])/24) + 
  eps^5*((-7*Pi^4*G[-1, x])/720 - (49*Pi^4*G[0, x])/1440 - 
    (3*Pi^2*G[-1, -1, -1, x])/4 + (2*Pi^2*G[-1, -1, 0, x])/3 + 
    (3*Pi^2*G[-1, 0, -1, x])/4 - (Pi^2*G[-1, 0, 0, x])/4 - 
    (Pi^2*G[0, -1, -1, x])/2 + (Pi^2*G[0, -1, 0, x])/6 - 
    (4*Pi^2*G[0, 0, 0, x])/3 - (3*G[-1, -1, -1, 0, 0, x])/2 + 
    (5*G[-1, -1, 0, 0, 0, x])/2 + (3*G[-1, 0, -1, 0, 0, x])/2 - 
    G[0, -1, -1, 0, 0, x] - 16*G[0, 0, 0, 0, 0, x] - (101*Pi^2*Zeta[3])/72 - 
    (3*G[-1, -1, x]*Zeta[3])/2 + G[-1, 0, x]*Zeta[3] - G[0, -1, x]*Zeta[3] - 
    (29*G[0, 0, x]*Zeta[3])/6 - (677*Zeta[5])/160) + 
  eps^6*((-269*Pi^6)/9072 - (2*Pi^4*G[-1, -1, x])/45 + 
    (47*Pi^4*G[-1, 0, x])/720 - (7*Pi^4*G[0, -1, x])/360 + 
    (49*Pi^4*G[0, 0, x])/360 - (7*Pi^2*G[-1, -1, -1, -1, x])/4 + 
    (11*Pi^2*G[-1, -1, -1, 0, x])/6 + (5*Pi^2*G[-1, -1, 0, -1, x])/4 - 
    (3*Pi^2*G[-1, -1, 0, 0, x])/2 + (9*Pi^2*G[-1, 0, -1, -1, x])/4 - 
    2*Pi^2*G[-1, 0, -1, 0, x] - (9*Pi^2*G[-1, 0, 0, -1, x])/4 + 
    (3*Pi^2*G[-1, 0, 0, 0, x])/4 - (3*Pi^2*G[0, -1, -1, -1, x])/2 + 
    (4*Pi^2*G[0, -1, -1, 0, x])/3 + (3*Pi^2*G[0, -1, 0, -1, x])/2 - 
    (Pi^2*G[0, -1, 0, 0, x])/2 - Pi^2*G[0, 0, -1, -1, x] + 
    (Pi^2*G[0, 0, -1, 0, x])/3 + (16*Pi^2*G[0, 0, 0, 0, x])/3 - 
    (7*G[-1, -1, -1, -1, 0, 0, x])/2 + (15*G[-1, -1, -1, 0, 0, 0, x])/2 + 
    (5*G[-1, -1, 0, -1, 0, 0, x])/2 - (19*G[-1, -1, 0, 0, 0, 0, x])/2 + 
    (9*G[-1, 0, -1, -1, 0, 0, x])/2 - (15*G[-1, 0, -1, 0, 0, 0, x])/2 - 
    (9*G[-1, 0, 0, -1, 0, 0, x])/2 - 3*G[0, -1, -1, -1, 0, 0, x] + 
    5*G[0, -1, -1, 0, 0, 0, x] + 3*G[0, -1, 0, -1, 0, 0, x] - 
    2*G[0, 0, -1, -1, 0, 0, x] + 64*G[0, 0, 0, 0, 0, 0, x] + 
    (Pi^2*G[-1, x]*Zeta[3])/6 + (101*Pi^2*G[0, x]*Zeta[3])/18 - 
    (7*G[-1, -1, -1, x]*Zeta[3])/2 + 6*G[-1, -1, 0, x]*Zeta[3] + 
    (9*G[-1, 0, -1, x]*Zeta[3])/2 - 3*G[-1, 0, 0, x]*Zeta[3] - 
    3*G[0, -1, -1, x]*Zeta[3] + 2*G[0, -1, 0, x]*Zeta[3] - 
    2*G[0, 0, -1, x]*Zeta[3] + (58*G[0, 0, 0, x]*Zeta[3])/3 - 
    (3479*Zeta[3]^2)/288 - (25*G[-1, x]*Zeta[5])/2 + 
    (677*G[0, x]*Zeta[5])/40) + eps^7*((-3047*Pi^6*G[-1, x])/90720 + 
    (269*Pi^6*G[0, x])/2268 - (41*Pi^4*G[-1, -1, -1, x])/360 + 
    (19*Pi^4*G[-1, -1, 0, x])/24 + (14*Pi^4*G[-1, 0, -1, x])/45 - 
    (269*Pi^4*G[-1, 0, 0, x])/720 - (4*Pi^4*G[0, -1, -1, x])/45 + 
    (47*Pi^4*G[0, -1, 0, x])/360 - (7*Pi^4*G[0, 0, -1, x])/180 - 
    (49*Pi^4*G[0, 0, 0, x])/90 - (15*Pi^2*G[-1, -1, -1, -1, -1, x])/4 + 
    (25*Pi^2*G[-1, -1, -1, -1, 0, x])/6 + (9*Pi^2*G[-1, -1, -1, 0, -1, x])/
     4 - 4*Pi^2*G[-1, -1, -1, 0, 0, x] + (21*Pi^2*G[-1, -1, 0, -1, -1, x])/
     4 - (25*Pi^2*G[-1, -1, 0, -1, 0, x])/6 - 
    (23*Pi^2*G[-1, -1, 0, 0, -1, x])/4 + (41*Pi^2*G[-1, -1, 0, 0, 0, x])/6 + 
    (21*Pi^2*G[-1, 0, -1, -1, -1, x])/4 - (35*Pi^2*G[-1, 0, -1, -1, 0, x])/
     6 - (19*Pi^2*G[-1, 0, -1, 0, -1, x])/4 + (11*Pi^2*G[-1, 0, -1, 0, 0, x])/
     2 - (19*Pi^2*G[-1, 0, 0, -1, -1, x])/4 + (14*Pi^2*G[-1, 0, 0, -1, 0, x])/
     3 + (27*Pi^2*G[-1, 0, 0, 0, -1, x])/4 - (9*Pi^2*G[-1, 0, 0, 0, 0, x])/
     4 - (7*Pi^2*G[0, -1, -1, -1, -1, x])/2 + 
    (11*Pi^2*G[0, -1, -1, -1, 0, x])/3 + (5*Pi^2*G[0, -1, -1, 0, -1, x])/2 - 
    3*Pi^2*G[0, -1, -1, 0, 0, x] + (9*Pi^2*G[0, -1, 0, -1, -1, x])/2 - 
    4*Pi^2*G[0, -1, 0, -1, 0, x] - (9*Pi^2*G[0, -1, 0, 0, -1, x])/2 + 
    (3*Pi^2*G[0, -1, 0, 0, 0, x])/2 - 3*Pi^2*G[0, 0, -1, -1, -1, x] + 
    (8*Pi^2*G[0, 0, -1, -1, 0, x])/3 + 3*Pi^2*G[0, 0, -1, 0, -1, x] - 
    Pi^2*G[0, 0, -1, 0, 0, x] - 2*Pi^2*G[0, 0, 0, -1, -1, x] + 
    (2*Pi^2*G[0, 0, 0, -1, 0, x])/3 - (64*Pi^2*G[0, 0, 0, 0, 0, x])/3 - 
    (15*G[-1, -1, -1, -1, -1, 0, 0, x])/2 + 
    (35*G[-1, -1, -1, -1, 0, 0, 0, x])/2 + (9*G[-1, -1, -1, 0, -1, 0, 0, x])/
     2 - (57*G[-1, -1, -1, 0, 0, 0, 0, x])/2 + 
    (21*G[-1, -1, 0, -1, -1, 0, 0, x])/2 - (29*G[-1, -1, 0, -1, 0, 0, 0, x])/
     2 - (23*G[-1, -1, 0, 0, -1, 0, 0, x])/2 + 
    (81*G[-1, -1, 0, 0, 0, 0, 0, x])/2 + (21*G[-1, 0, -1, -1, -1, 0, 0, x])/
     2 - (49*G[-1, 0, -1, -1, 0, 0, 0, x])/2 - 
    (19*G[-1, 0, -1, 0, -1, 0, 0, x])/2 + (65*G[-1, 0, -1, 0, 0, 0, 0, x])/
     2 - (19*G[-1, 0, 0, -1, -1, 0, 0, x])/2 + 
    (37*G[-1, 0, 0, -1, 0, 0, 0, x])/2 + (27*G[-1, 0, 0, 0, -1, 0, 0, x])/2 - 
    7*G[0, -1, -1, -1, -1, 0, 0, x] + 15*G[0, -1, -1, -1, 0, 0, 0, x] + 
    5*G[0, -1, -1, 0, -1, 0, 0, x] - 19*G[0, -1, -1, 0, 0, 0, 0, x] + 
    9*G[0, -1, 0, -1, -1, 0, 0, x] - 15*G[0, -1, 0, -1, 0, 0, 0, x] - 
    9*G[0, -1, 0, 0, -1, 0, 0, x] - 6*G[0, 0, -1, -1, -1, 0, 0, x] + 
    10*G[0, 0, -1, -1, 0, 0, 0, x] + 6*G[0, 0, -1, 0, -1, 0, 0, x] - 
    4*G[0, 0, 0, -1, -1, 0, 0, x] - 256*G[0, 0, 0, 0, 0, 0, 0, x] - 
    (10157*Pi^4*Zeta[3])/8640 + 6*Pi^2*G[-1, -1, x]*Zeta[3] - 
    (65*Pi^2*G[-1, 0, x]*Zeta[3])/18 + (Pi^2*G[0, -1, x]*Zeta[3])/3 - 
    (202*Pi^2*G[0, 0, x]*Zeta[3])/9 - (15*G[-1, -1, -1, -1, x]*Zeta[3])/2 + 
    16*G[-1, -1, -1, 0, x]*Zeta[3] + (21*G[-1, -1, 0, -1, x]*Zeta[3])/2 - 
    (16*G[-1, -1, 0, 0, x]*Zeta[3])/3 + (21*G[-1, 0, -1, -1, x]*Zeta[3])/2 - 
    16*G[-1, 0, -1, 0, x]*Zeta[3] - (19*G[-1, 0, 0, -1, x]*Zeta[3])/2 + 
    9*G[-1, 0, 0, 0, x]*Zeta[3] - 7*G[0, -1, -1, -1, x]*Zeta[3] + 
    12*G[0, -1, -1, 0, x]*Zeta[3] + 9*G[0, -1, 0, -1, x]*Zeta[3] - 
    6*G[0, -1, 0, 0, x]*Zeta[3] - 6*G[0, 0, -1, -1, x]*Zeta[3] + 
    4*G[0, 0, -1, 0, x]*Zeta[3] - 4*G[0, 0, 0, -1, x]*Zeta[3] - 
    (232*G[0, 0, 0, 0, x]*Zeta[3])/3 + (109*G[-1, x]*Zeta[3]^2)/6 + 
    (3479*G[0, x]*Zeta[3]^2)/72 - (2047*Pi^2*Zeta[5])/120 - 
    (119*G[-1, -1, x]*Zeta[5])/2 + 32*G[-1, 0, x]*Zeta[5] - 
    25*G[0, -1, x]*Zeta[5] - (677*G[0, 0, x]*Zeta[5])/10 - 
    (39895*Zeta[7])/224), -3/64 + (3*eps*G[0, x])/16 + 
  eps^2*((-7*Pi^2)/48 - (3*G[0, 0, x])/4) + 
  eps^3*(-(Pi^2*G[-1, x]) + (7*Pi^2*G[0, x])/12 - 2*G[-1, 0, 0, x] + 
    3*G[0, 0, 0, x] + (9*Zeta[3])/32) + 
  eps^4*((-539*Pi^4)/5760 - (33*Pi^2*G[-1, -1, x])/8 + 
    (10*Pi^2*G[-1, 0, x])/3 + 4*Pi^2*G[0, -1, x] - (7*Pi^2*G[0, 0, x])/3 - 
    (33*G[-1, -1, 0, 0, x])/4 + (47*G[-1, 0, 0, 0, x])/4 + 
    8*G[0, -1, 0, 0, x] - 12*G[0, 0, 0, 0, x] - (33*G[-1, x]*Zeta[3])/4 - 
    (9*G[0, x]*Zeta[3])/8) + eps^5*((-49*Pi^4*G[-1, x])/360 + 
    (539*Pi^4*G[0, x])/1440 - (83*Pi^2*G[-1, -1, -1, x])/8 + 
    (275*Pi^2*G[-1, -1, 0, x])/24 + (45*Pi^2*G[-1, 0, -1, x])/4 - 
    (215*Pi^2*G[-1, 0, 0, x])/24 + (33*Pi^2*G[0, -1, -1, x])/2 - 
    (40*Pi^2*G[0, -1, 0, x])/3 - 16*Pi^2*G[0, 0, -1, x] + 
    (28*Pi^2*G[0, 0, 0, x])/3 - (83*G[-1, -1, -1, 0, 0, x])/4 + 
    48*G[-1, -1, 0, 0, 0, x] + (45*G[-1, 0, -1, 0, 0, x])/2 - 
    (201*G[-1, 0, 0, 0, 0, x])/4 + 33*G[0, -1, -1, 0, 0, x] - 
    47*G[0, -1, 0, 0, 0, x] - 32*G[0, 0, -1, 0, 0, x] + 
    48*G[0, 0, 0, 0, 0, x] + (197*Pi^2*Zeta[3])/18 - 
    (83*G[-1, -1, x]*Zeta[3])/4 + (95*G[-1, 0, x]*Zeta[3])/4 + 
    33*G[0, -1, x]*Zeta[3] + (9*G[0, 0, x]*Zeta[3])/2 - (3549*Zeta[5])/160) + 
  eps^6*((28591*Pi^6)/90720 - (601*Pi^4*G[-1, -1, x])/1440 + 
    (2023*Pi^4*G[-1, 0, x])/1440 + (49*Pi^4*G[0, -1, x])/90 - 
    (539*Pi^4*G[0, 0, x])/360 - (183*Pi^2*G[-1, -1, -1, -1, x])/8 + 
    (665*Pi^2*G[-1, -1, -1, 0, x])/24 + (45*Pi^2*G[-1, -1, 0, -1, x])/2 - 
    (115*Pi^2*G[-1, -1, 0, 0, x])/4 + 45*Pi^2*G[-1, 0, -1, -1, x] - 
    (205*Pi^2*G[-1, 0, -1, 0, x])/6 - (69*Pi^2*G[-1, 0, 0, -1, x])/2 + 
    (629*Pi^2*G[-1, 0, 0, 0, x])/24 + (83*Pi^2*G[0, -1, -1, -1, x])/2 - 
    (275*Pi^2*G[0, -1, -1, 0, x])/6 - 45*Pi^2*G[0, -1, 0, -1, x] + 
    (215*Pi^2*G[0, -1, 0, 0, x])/6 - 66*Pi^2*G[0, 0, -1, -1, x] + 
    (160*Pi^2*G[0, 0, -1, 0, x])/3 + 64*Pi^2*G[0, 0, 0, -1, x] - 
    (112*Pi^2*G[0, 0, 0, 0, x])/3 - (183*G[-1, -1, -1, -1, 0, 0, x])/4 + 
    (241*G[-1, -1, -1, 0, 0, 0, x])/2 + 45*G[-1, -1, 0, -1, 0, 0, x] - 
    204*G[-1, -1, 0, 0, 0, 0, x] + 90*G[-1, 0, -1, -1, 0, 0, x] - 
    115*G[-1, 0, -1, 0, 0, 0, x] - 69*G[-1, 0, 0, -1, 0, 0, x] + 
    (739*G[-1, 0, 0, 0, 0, 0, x])/4 + 83*G[0, -1, -1, -1, 0, 0, x] - 
    192*G[0, -1, -1, 0, 0, 0, x] - 90*G[0, -1, 0, -1, 0, 0, x] + 
    201*G[0, -1, 0, 0, 0, 0, x] - 132*G[0, 0, -1, -1, 0, 0, x] + 
    188*G[0, 0, -1, 0, 0, 0, x] + 128*G[0, 0, 0, -1, 0, 0, x] - 
    192*G[0, 0, 0, 0, 0, 0, x] + (1379*Pi^2*G[-1, x]*Zeta[3])/24 - 
    (394*Pi^2*G[0, x]*Zeta[3])/9 - (183*G[-1, -1, -1, x]*Zeta[3])/4 + 
    (305*G[-1, -1, 0, x]*Zeta[3])/4 + 90*G[-1, 0, -1, x]*Zeta[3] - 
    (10*G[-1, 0, 0, x]*Zeta[3])/3 + 83*G[0, -1, -1, x]*Zeta[3] - 
    95*G[0, -1, 0, x]*Zeta[3] - 132*G[0, 0, -1, x]*Zeta[3] - 
    18*G[0, 0, 0, x]*Zeta[3] + (3799*Zeta[3]^2)/96 - 198*G[-1, x]*Zeta[5] + 
    (3549*G[0, x]*Zeta[5])/40) + eps^7*((30721*Pi^6*G[-1, x])/36288 - 
    (28591*Pi^6*G[0, x])/22680 - (1411*Pi^4*G[-1, -1, -1, x])/1440 + 
    (4639*Pi^4*G[-1, -1, 0, x])/720 + (61*Pi^4*G[-1, 0, -1, x])/72 - 
    (3179*Pi^4*G[-1, 0, 0, x])/480 + (601*Pi^4*G[0, -1, -1, x])/360 - 
    (2023*Pi^4*G[0, -1, 0, x])/360 - (98*Pi^4*G[0, 0, -1, x])/45 + 
    (539*Pi^4*G[0, 0, 0, x])/90 - (383*Pi^2*G[-1, -1, -1, -1, -1, x])/8 + 
    (1445*Pi^2*G[-1, -1, -1, -1, 0, x])/24 + 
    45*Pi^2*G[-1, -1, -1, 0, -1, x] - (205*Pi^2*G[-1, -1, -1, 0, 0, x])/3 + 
    (165*Pi^2*G[-1, -1, 0, -1, -1, x])/2 - (235*Pi^2*G[-1, -1, 0, -1, 0, x])/
     4 - (263*Pi^2*G[-1, -1, 0, 0, -1, x])/4 + 
    (1007*Pi^2*G[-1, -1, 0, 0, 0, x])/12 + (225*Pi^2*G[-1, 0, -1, -1, -1, x])/
     2 - (1385*Pi^2*G[-1, 0, -1, -1, 0, x])/12 - 
    (415*Pi^2*G[-1, 0, -1, 0, -1, x])/4 + (305*Pi^2*G[-1, 0, -1, 0, 0, x])/
     4 - (513*Pi^2*G[-1, 0, 0, -1, -1, x])/4 + 
    (1165*Pi^2*G[-1, 0, 0, -1, 0, x])/12 + (263*Pi^2*G[-1, 0, 0, 0, -1, x])/
     2 - (2231*Pi^2*G[-1, 0, 0, 0, 0, x])/24 + 
    (183*Pi^2*G[0, -1, -1, -1, -1, x])/2 - (665*Pi^2*G[0, -1, -1, -1, 0, x])/
     6 - 90*Pi^2*G[0, -1, -1, 0, -1, x] + 115*Pi^2*G[0, -1, -1, 0, 0, x] - 
    180*Pi^2*G[0, -1, 0, -1, -1, x] + (410*Pi^2*G[0, -1, 0, -1, 0, x])/3 + 
    138*Pi^2*G[0, -1, 0, 0, -1, x] - (629*Pi^2*G[0, -1, 0, 0, 0, x])/6 - 
    166*Pi^2*G[0, 0, -1, -1, -1, x] + (550*Pi^2*G[0, 0, -1, -1, 0, x])/3 + 
    180*Pi^2*G[0, 0, -1, 0, -1, x] - (430*Pi^2*G[0, 0, -1, 0, 0, x])/3 + 
    264*Pi^2*G[0, 0, 0, -1, -1, x] - (640*Pi^2*G[0, 0, 0, -1, 0, x])/3 - 
    256*Pi^2*G[0, 0, 0, 0, -1, x] + (448*Pi^2*G[0, 0, 0, 0, 0, x])/3 - 
    (383*G[-1, -1, -1, -1, -1, 0, 0, x])/4 + 
    (531*G[-1, -1, -1, -1, 0, 0, 0, x])/2 + 
    90*G[-1, -1, -1, 0, -1, 0, 0, x] - (1023*G[-1, -1, -1, 0, 0, 0, 0, x])/
     2 + 165*G[-1, -1, 0, -1, -1, 0, 0, x] - 
    (375*G[-1, -1, 0, -1, 0, 0, 0, x])/2 - (263*G[-1, -1, 0, 0, -1, 0, 0, x])/
     2 + 756*G[-1, -1, 0, 0, 0, 0, 0, x] + 
    225*G[-1, 0, -1, -1, -1, 0, 0, x] - (935*G[-1, 0, -1, -1, 0, 0, 0, x])/
     2 - (415*G[-1, 0, -1, 0, -1, 0, 0, x])/2 + 
    395*G[-1, 0, -1, 0, 0, 0, 0, x] - (513*G[-1, 0, 0, -1, -1, 0, 0, x])/2 + 
    326*G[-1, 0, 0, -1, 0, 0, 0, x] + 263*G[-1, 0, 0, 0, -1, 0, 0, x] - 
    (2489*G[-1, 0, 0, 0, 0, 0, 0, x])/4 + 183*G[0, -1, -1, -1, -1, 0, 0, x] - 
    482*G[0, -1, -1, -1, 0, 0, 0, x] - 180*G[0, -1, -1, 0, -1, 0, 0, x] + 
    816*G[0, -1, -1, 0, 0, 0, 0, x] - 360*G[0, -1, 0, -1, -1, 0, 0, x] + 
    460*G[0, -1, 0, -1, 0, 0, 0, x] + 276*G[0, -1, 0, 0, -1, 0, 0, x] - 
    739*G[0, -1, 0, 0, 0, 0, 0, x] - 332*G[0, 0, -1, -1, -1, 0, 0, x] + 
    768*G[0, 0, -1, -1, 0, 0, 0, x] + 360*G[0, 0, -1, 0, -1, 0, 0, x] - 
    804*G[0, 0, -1, 0, 0, 0, 0, x] + 528*G[0, 0, 0, -1, -1, 0, 0, x] - 
    752*G[0, 0, 0, -1, 0, 0, 0, x] - 512*G[0, 0, 0, 0, -1, 0, 0, x] + 
    768*G[0, 0, 0, 0, 0, 0, 0, x] + (90811*Pi^4*Zeta[3])/8640 + 
    (4589*Pi^2*G[-1, -1, x]*Zeta[3])/24 - (2807*Pi^2*G[-1, 0, x]*Zeta[3])/
     18 - (1379*Pi^2*G[0, -1, x]*Zeta[3])/6 + (1576*Pi^2*G[0, 0, x]*Zeta[3])/
     9 - (383*G[-1, -1, -1, -1, x]*Zeta[3])/4 + 
    (725*G[-1, -1, -1, 0, x]*Zeta[3])/4 + 165*G[-1, -1, 0, -1, x]*Zeta[3] + 
    (5*G[-1, -1, 0, 0, x]*Zeta[3])/2 + 225*G[-1, 0, -1, -1, x]*Zeta[3] - 
    (555*G[-1, 0, -1, 0, x]*Zeta[3])/2 - (513*G[-1, 0, 0, -1, x]*Zeta[3])/2 - 
    (523*G[-1, 0, 0, 0, x]*Zeta[3])/6 + 183*G[0, -1, -1, -1, x]*Zeta[3] - 
    305*G[0, -1, -1, 0, x]*Zeta[3] - 360*G[0, -1, 0, -1, x]*Zeta[3] + 
    (40*G[0, -1, 0, 0, x]*Zeta[3])/3 - 332*G[0, 0, -1, -1, x]*Zeta[3] + 
    380*G[0, 0, -1, 0, x]*Zeta[3] + 528*G[0, 0, 0, -1, x]*Zeta[3] + 
    72*G[0, 0, 0, 0, x]*Zeta[3] + (2983*G[-1, x]*Zeta[3]^2)/8 - 
    (3799*G[0, x]*Zeta[3]^2)/24 + (2887*Pi^2*Zeta[5])/10 - 
    (1391*G[-1, -1, x]*Zeta[5])/2 + (3663*G[-1, 0, x]*Zeta[5])/4 + 
    792*G[0, -1, x]*Zeta[5] - (3549*G[0, 0, x]*Zeta[5])/10 + 
    (657*Zeta[7])/224), 1/16 - (3*eps*G[0, x])/8 + 
  (3*eps^2*(Pi^2 + 12*G[0, 0, x]))/16 + 
  eps^3*((3*Pi^2*G[-1, x])/2 - (9*Pi^2*G[0, x])/8 + 3*G[-1, 0, 0, x] - 
    (27*G[0, 0, 0, x])/2 - (13*Zeta[3])/12) + 
  eps^4*((77*Pi^4)/240 + (13*Pi^2*G[-1, -1, x])/2 - (15*Pi^2*G[-1, 0, x])/2 - 
    9*Pi^2*G[0, -1, x] + (27*Pi^2*G[0, 0, x])/4 + 13*G[-1, -1, 0, 0, x] - 
    32*G[-1, 0, 0, 0, x] - 18*G[0, -1, 0, 0, x] + 81*G[0, 0, 0, 0, x] + 
    13*G[-1, x]*Zeta[3] + (13*G[0, x]*Zeta[3])/2) + 
  eps^5*((97*Pi^4*G[-1, x])/120 - (77*Pi^4*G[0, x])/40 + 
    (33*Pi^2*G[-1, -1, -1, x])/2 - 25*Pi^2*G[-1, -1, 0, x] - 
    (55*Pi^2*G[-1, 0, -1, x])/2 + (65*Pi^2*G[-1, 0, 0, x])/2 - 
    39*Pi^2*G[0, -1, -1, x] + 45*Pi^2*G[0, -1, 0, x] + 
    54*Pi^2*G[0, 0, -1, x] - (81*Pi^2*G[0, 0, 0, x])/2 + 
    33*G[-1, -1, -1, 0, 0, x] - 117*G[-1, -1, 0, 0, 0, x] - 
    55*G[-1, 0, -1, 0, 0, x] + 226*G[-1, 0, 0, 0, 0, x] - 
    78*G[0, -1, -1, 0, 0, x] + 192*G[0, -1, 0, 0, 0, x] + 
    108*G[0, 0, -1, 0, 0, x] - 486*G[0, 0, 0, 0, 0, x] - 
    (13*Pi^2*Zeta[3])/4 + 33*G[-1, -1, x]*Zeta[3] - 40*G[-1, 0, x]*Zeta[3] - 
    78*G[0, -1, x]*Zeta[3] - 39*G[0, 0, x]*Zeta[3] - (121*Zeta[5])/20) + 
  eps^6*((3167*Pi^6)/7560 + (251*Pi^4*G[-1, -1, x])/60 - 
    (491*Pi^4*G[-1, 0, x])/120 - (97*Pi^4*G[0, -1, x])/20 + 
    (231*Pi^4*G[0, 0, x])/20 + (73*Pi^2*G[-1, -1, -1, -1, x])/2 - 
    60*Pi^2*G[-1, -1, -1, 0, x] - (145*Pi^2*G[-1, -1, 0, -1, x])/2 + 
    (305*Pi^2*G[-1, -1, 0, 0, x])/3 - (105*Pi^2*G[-1, 0, -1, -1, x])/2 + 
    (280*Pi^2*G[-1, 0, -1, 0, x])/3 + (221*Pi^2*G[-1, 0, 0, -1, x])/2 - 
    (253*Pi^2*G[-1, 0, 0, 0, x])/2 - 99*Pi^2*G[0, -1, -1, -1, x] + 
    150*Pi^2*G[0, -1, -1, 0, x] + 165*Pi^2*G[0, -1, 0, -1, x] - 
    195*Pi^2*G[0, -1, 0, 0, x] + 234*Pi^2*G[0, 0, -1, -1, x] - 
    270*Pi^2*G[0, 0, -1, 0, x] - 324*Pi^2*G[0, 0, 0, -1, x] + 
    243*Pi^2*G[0, 0, 0, 0, x] + 73*G[-1, -1, -1, -1, 0, 0, x] - 
    287*G[-1, -1, -1, 0, 0, 0, x] - 145*G[-1, -1, 0, -1, 0, 0, x] + 
    751*G[-1, -1, 0, 0, 0, 0, x] - 105*G[-1, 0, -1, -1, 0, 0, x] + 
    455*G[-1, 0, -1, 0, 0, 0, x] + 221*G[-1, 0, 0, -1, 0, 0, x] - 
    1314*G[-1, 0, 0, 0, 0, 0, x] - 198*G[0, -1, -1, -1, 0, 0, x] + 
    702*G[0, -1, -1, 0, 0, 0, x] + 330*G[0, -1, 0, -1, 0, 0, x] - 
    1356*G[0, -1, 0, 0, 0, 0, x] + 468*G[0, 0, -1, -1, 0, 0, x] - 
    1152*G[0, 0, -1, 0, 0, 0, x] - 648*G[0, 0, 0, -1, 0, 0, x] + 
    2916*G[0, 0, 0, 0, 0, 0, x] - 114*Pi^2*G[-1, x]*Zeta[3] + 
    (39*Pi^2*G[0, x]*Zeta[3])/2 + 73*G[-1, -1, -1, x]*Zeta[3] - 
    70*G[-1, -1, 0, x]*Zeta[3] - 105*G[-1, 0, -1, x]*Zeta[3] - 
    50*G[-1, 0, 0, x]*Zeta[3] - 198*G[0, -1, -1, x]*Zeta[3] + 
    240*G[0, -1, 0, x]*Zeta[3] + 468*G[0, 0, -1, x]*Zeta[3] + 
    234*G[0, 0, 0, x]*Zeta[3] + (169*Zeta[3]^2)/18 + 127*G[-1, x]*Zeta[5] + 
    (363*G[0, x]*Zeta[5])/10) + eps^7*((16165*Pi^6*G[-1, x])/9072 - 
    (3167*Pi^6*G[0, x])/1260 + (164*Pi^4*G[-1, -1, -1, x])/15 - 
    (2579*Pi^4*G[-1, -1, 0, x])/180 - (166*Pi^4*G[-1, 0, -1, x])/9 + 
    (1549*Pi^4*G[-1, 0, 0, x])/120 - (251*Pi^4*G[0, -1, -1, x])/10 + 
    (491*Pi^4*G[0, -1, 0, x])/20 + (291*Pi^4*G[0, 0, -1, x])/10 - 
    (693*Pi^4*G[0, 0, 0, x])/10 + (153*Pi^2*G[-1, -1, -1, -1, -1, x])/2 - 
    130*Pi^2*G[-1, -1, -1, -1, 0, x] - (325*Pi^2*G[-1, -1, -1, 0, -1, x])/2 + 
    240*Pi^2*G[-1, -1, -1, 0, 0, x] - (225*Pi^2*G[-1, -1, 0, -1, -1, x])/2 + 
    (695*Pi^2*G[-1, -1, 0, -1, 0, x])/3 + (591*Pi^2*G[-1, -1, 0, 0, -1, x])/
     2 - (1147*Pi^2*G[-1, -1, 0, 0, 0, x])/3 - 
    (205*Pi^2*G[-1, 0, -1, -1, -1, x])/2 + (535*Pi^2*G[-1, 0, -1, -1, 0, x])/
     3 + (475*Pi^2*G[-1, 0, -1, 0, -1, x])/2 - 
    (1085*Pi^2*G[-1, 0, -1, 0, 0, x])/3 + (331*Pi^2*G[-1, 0, 0, -1, -1, x])/
     2 - 330*Pi^2*G[-1, 0, 0, -1, 0, x] - (807*Pi^2*G[-1, 0, 0, 0, -1, x])/
     2 + (867*Pi^2*G[-1, 0, 0, 0, 0, x])/2 - 
    219*Pi^2*G[0, -1, -1, -1, -1, x] + 360*Pi^2*G[0, -1, -1, -1, 0, x] + 
    435*Pi^2*G[0, -1, -1, 0, -1, x] - 610*Pi^2*G[0, -1, -1, 0, 0, x] + 
    315*Pi^2*G[0, -1, 0, -1, -1, x] - 560*Pi^2*G[0, -1, 0, -1, 0, x] - 
    663*Pi^2*G[0, -1, 0, 0, -1, x] + 759*Pi^2*G[0, -1, 0, 0, 0, x] + 
    594*Pi^2*G[0, 0, -1, -1, -1, x] - 900*Pi^2*G[0, 0, -1, -1, 0, x] - 
    990*Pi^2*G[0, 0, -1, 0, -1, x] + 1170*Pi^2*G[0, 0, -1, 0, 0, x] - 
    1404*Pi^2*G[0, 0, 0, -1, -1, x] + 1620*Pi^2*G[0, 0, 0, -1, 0, x] + 
    1944*Pi^2*G[0, 0, 0, 0, -1, x] - 1458*Pi^2*G[0, 0, 0, 0, 0, x] + 
    153*G[-1, -1, -1, -1, -1, 0, 0, x] - 627*G[-1, -1, -1, -1, 0, 0, 0, x] - 
    325*G[-1, -1, -1, 0, -1, 0, 0, x] + 1801*G[-1, -1, -1, 0, 0, 0, 0, x] - 
    225*G[-1, -1, 0, -1, -1, 0, 0, x] + 1165*G[-1, -1, 0, -1, 0, 0, 0, x] + 
    591*G[-1, -1, 0, 0, -1, 0, 0, x] - 4109*G[-1, -1, 0, 0, 0, 0, 0, x] - 
    205*G[-1, 0, -1, -1, -1, 0, 0, x] + 865*G[-1, 0, -1, -1, 0, 0, 0, x] + 
    475*G[-1, 0, -1, 0, -1, 0, 0, x] - 2745*G[-1, 0, -1, 0, 0, 0, 0, x] + 
    331*G[-1, 0, 0, -1, -1, 0, 0, x] - 1649*G[-1, 0, 0, -1, 0, 0, 0, x] - 
    807*G[-1, 0, 0, 0, -1, 0, 0, x] + 6734*G[-1, 0, 0, 0, 0, 0, 0, x] - 
    438*G[0, -1, -1, -1, -1, 0, 0, x] + 1722*G[0, -1, -1, -1, 0, 0, 0, x] + 
    870*G[0, -1, -1, 0, -1, 0, 0, x] - 4506*G[0, -1, -1, 0, 0, 0, 0, x] + 
    630*G[0, -1, 0, -1, -1, 0, 0, x] - 2730*G[0, -1, 0, -1, 0, 0, 0, x] - 
    1326*G[0, -1, 0, 0, -1, 0, 0, x] + 7884*G[0, -1, 0, 0, 0, 0, 0, x] + 
    1188*G[0, 0, -1, -1, -1, 0, 0, x] - 4212*G[0, 0, -1, -1, 0, 0, 0, x] - 
    1980*G[0, 0, -1, 0, -1, 0, 0, x] + 8136*G[0, 0, -1, 0, 0, 0, 0, x] - 
    2808*G[0, 0, 0, -1, -1, 0, 0, x] + 6912*G[0, 0, 0, -1, 0, 0, 0, x] + 
    3888*G[0, 0, 0, 0, -1, 0, 0, x] - 17496*G[0, 0, 0, 0, 0, 0, 0, x] - 
    (1001*Pi^4*Zeta[3])/180 - 379*Pi^2*G[-1, -1, x]*Zeta[3] + 
    531*Pi^2*G[-1, 0, x]*Zeta[3] + 684*Pi^2*G[0, -1, x]*Zeta[3] - 
    117*Pi^2*G[0, 0, x]*Zeta[3] + 153*G[-1, -1, -1, -1, x]*Zeta[3] - 
    130*G[-1, -1, -1, 0, x]*Zeta[3] - 225*G[-1, -1, 0, -1, x]*Zeta[3] - 
    (1420*G[-1, -1, 0, 0, x]*Zeta[3])/3 - 205*G[-1, 0, -1, -1, x]*Zeta[3] + 
    120*G[-1, 0, -1, 0, x]*Zeta[3] + 331*G[-1, 0, 0, -1, x]*Zeta[3] + 
    (4526*G[-1, 0, 0, 0, x]*Zeta[3])/3 - 438*G[0, -1, -1, -1, x]*Zeta[3] + 
    420*G[0, -1, -1, 0, x]*Zeta[3] + 630*G[0, -1, 0, -1, x]*Zeta[3] + 
    300*G[0, -1, 0, 0, x]*Zeta[3] + 1188*G[0, 0, -1, -1, x]*Zeta[3] - 
    1440*G[0, 0, -1, 0, x]*Zeta[3] - 2808*G[0, 0, 0, -1, x]*Zeta[3] - 
    1404*G[0, 0, 0, 0, x]*Zeta[3] - (1852*G[-1, x]*Zeta[3]^2)/3 - 
    (169*G[0, x]*Zeta[3]^2)/3 - (363*Pi^2*Zeta[5])/20 + 
    347*G[-1, -1, x]*Zeta[5] - 18*G[-1, 0, x]*Zeta[5] - 
    762*G[0, -1, x]*Zeta[5] - (1089*G[0, 0, x]*Zeta[5])/5 - 
    (1093*Zeta[7])/28), 49/192 - (91*eps^2*Pi^2)/144 - (17*eps*G[0, x])/48 + 
  eps^3*((-23*Pi^2*G[-1, x])/24 + (29*Pi^2*G[0, x])/36 - 
    (23*G[-1, 0, 0, x])/12 + (23*G[0, 0, 0, x])/12 - (2909*Zeta[3])/288) + 
  eps^4*((6289*Pi^4)/17280 - (23*Pi^2*G[-1, -1, x])/24 + 
    (25*Pi^2*G[-1, 0, x])/12 - (55*Pi^2*G[0, -1, x])/24 + 
    (7*Pi^2*G[0, 0, x])/6 - (23*G[-1, -1, 0, 0, x])/12 + 
    (127*G[-1, 0, 0, 0, x])/12 - (55*G[0, -1, 0, 0, x])/12 - 
    (49*G[0, 0, 0, 0, x])/12 - (23*G[-1, x]*Zeta[3])/12 + 
    (721*G[0, x]*Zeta[3])/72) + eps^5*((469*Pi^4*G[-1, x])/720 - 
    (1973*Pi^4*G[0, x])/4320 - (23*Pi^2*G[-1, -1, -1, x])/24 + 
    (25*Pi^2*G[-1, -1, 0, x])/12 - (115*Pi^2*G[-1, 0, -1, x])/24 - 
    (35*Pi^2*G[-1, 0, 0, x])/18 - (355*Pi^2*G[0, -1, -1, x])/24 + 
    (175*Pi^2*G[0, -1, 0, x])/12 + (493*Pi^2*G[0, 0, -1, x])/24 - 
    (265*Pi^2*G[0, 0, 0, x])/18 - (23*G[-1, -1, -1, 0, 0, x])/12 + 
    (127*G[-1, -1, 0, 0, 0, x])/12 - (115*G[-1, 0, -1, 0, 0, x])/12 - 
    (147*G[-1, 0, 0, 0, 0, x])/4 - (355*G[0, -1, -1, 0, 0, x])/12 + 
    (695*G[0, -1, 0, 0, 0, x])/12 + (493*G[0, 0, -1, 0, 0, x])/12 - 
    (127*G[0, 0, 0, 0, 0, x])/4 + (4487*Pi^2*Zeta[3])/216 - 
    (23*G[-1, -1, x]*Zeta[3])/12 + (95*G[-1, 0, x]*Zeta[3])/3 - 
    (355*G[0, -1, x]*Zeta[3])/12 - (G[0, 0, x]*Zeta[3])/6 - 
    (139573*Zeta[5])/480) + eps^6*((-1865*Pi^6)/1296 + 
    (469*Pi^4*G[-1, -1, x])/720 + (141*Pi^4*G[-1, 0, x])/40 - 
    (313*Pi^4*G[0, -1, x])/144 - (721*Pi^4*G[0, 0, x])/360 - 
    (23*Pi^2*G[-1, -1, -1, -1, x])/24 + (25*Pi^2*G[-1, -1, -1, 0, x])/12 - 
    (115*Pi^2*G[-1, -1, 0, -1, x])/24 - (35*Pi^2*G[-1, -1, 0, 0, x])/18 - 
    (895*Pi^2*G[-1, 0, -1, -1, x])/24 + (475*Pi^2*G[-1, 0, -1, 0, x])/12 + 
    (529*Pi^2*G[-1, 0, 0, -1, x])/24 - (52*Pi^2*G[-1, 0, 0, 0, x])/9 - 
    (955*Pi^2*G[0, -1, -1, -1, x])/24 + (685*Pi^2*G[0, -1, -1, 0, x])/12 + 
    (1705*Pi^2*G[0, -1, 0, -1, x])/24 - (620*Pi^2*G[0, -1, 0, 0, x])/9 + 
    (1873*Pi^2*G[0, 0, -1, -1, x])/24 - (395*Pi^2*G[0, 0, -1, 0, x])/4 - 
    (2119*Pi^2*G[0, 0, 0, -1, x])/24 + (1379*Pi^2*G[0, 0, 0, 0, x])/18 - 
    (23*G[-1, -1, -1, -1, 0, 0, x])/12 + (127*G[-1, -1, -1, 0, 0, 0, x])/12 - 
    (115*G[-1, -1, 0, -1, 0, 0, x])/12 - (147*G[-1, -1, 0, 0, 0, 0, x])/4 - 
    (895*G[-1, 0, -1, -1, 0, 0, x])/12 + (1955*G[-1, 0, -1, 0, 0, 0, x])/12 + 
    (529*G[-1, 0, 0, -1, 0, 0, x])/12 + (659*G[-1, 0, 0, 0, 0, 0, x])/12 - 
    (955*G[0, -1, -1, -1, 0, 0, x])/12 + (3155*G[0, -1, -1, 0, 0, 0, x])/12 + 
    (1705*G[0, -1, 0, -1, 0, 0, x])/12 - (1755*G[0, -1, 0, 0, 0, 0, x])/4 + 
    (1873*G[0, 0, -1, -1, 0, 0, x])/12 - (5237*G[0, 0, -1, 0, 0, 0, x])/12 - 
    (2119*G[0, 0, 0, -1, 0, 0, x])/12 + (5047*G[0, 0, 0, 0, 0, 0, x])/12 + 
    (46*Pi^2*G[-1, x]*Zeta[3])/3 + (883*Pi^2*G[0, x]*Zeta[3])/27 - 
    (23*G[-1, -1, -1, x]*Zeta[3])/12 + (95*G[-1, -1, 0, x]*Zeta[3])/3 - 
    (895*G[-1, 0, -1, x]*Zeta[3])/12 - (1585*G[-1, 0, 0, x]*Zeta[3])/9 - 
    (955*G[0, -1, -1, x]*Zeta[3])/12 + (175*G[0, -1, 0, x]*Zeta[3])/3 + 
    (1873*G[0, 0, -1, x]*Zeta[3])/12 + (775*G[0, 0, 0, x]*Zeta[3])/9 - 
    (94967*Zeta[3]^2)/864 - (6467*G[-1, x]*Zeta[5])/12 + 
    (32543*G[0, x]*Zeta[5])/40) + eps^7*((-43483*Pi^6*G[-1, x])/9072 + 
    (133277*Pi^6*G[0, x])/22680 + (469*Pi^4*G[-1, -1, -1, x])/720 + 
    (821*Pi^4*G[-1, -1, 0, x])/40 - (205*Pi^4*G[-1, 0, -1, x])/144 - 
    (30023*Pi^4*G[-1, 0, 0, x])/1080 - (1291*Pi^4*G[0, -1, -1, x])/144 - 
    (140*Pi^4*G[0, -1, 0, x])/9 + (779*Pi^4*G[0, 0, -1, x])/80 + 
    (3082*Pi^4*G[0, 0, 0, x])/135 - (23*Pi^2*G[-1, -1, -1, -1, -1, x])/24 + 
    (25*Pi^2*G[-1, -1, -1, -1, 0, x])/12 - (115*Pi^2*G[-1, -1, -1, 0, -1, x])/
     24 - (35*Pi^2*G[-1, -1, -1, 0, 0, x])/18 - 
    (895*Pi^2*G[-1, -1, 0, -1, -1, x])/24 + (835*Pi^2*G[-1, -1, 0, -1, 0, x])/
     12 - (1631*Pi^2*G[-1, -1, 0, 0, -1, x])/24 + 
    (218*Pi^2*G[-1, -1, 0, 0, 0, x])/9 - (2455*Pi^2*G[-1, 0, -1, -1, -1, x])/
     24 + (2065*Pi^2*G[-1, 0, -1, -1, 0, x])/12 + 
    (4285*Pi^2*G[-1, 0, -1, 0, -1, x])/24 - (1820*Pi^2*G[-1, 0, -1, 0, 0, x])/
     9 + (1549*Pi^2*G[-1, 0, 0, -1, -1, x])/24 - 
    (2105*Pi^2*G[-1, 0, 0, -1, 0, x])/12 - (403*Pi^2*G[-1, 0, 0, 0, -1, x])/
     24 + (151*Pi^2*G[-1, 0, 0, 0, 0, x])/3 - 
    (2155*Pi^2*G[0, -1, -1, -1, -1, x])/24 + 
    (1705*Pi^2*G[0, -1, -1, -1, 0, x])/12 + 
    (4225*Pi^2*G[0, -1, -1, 0, -1, x])/24 - (4105*Pi^2*G[0, -1, -1, 0, 0, x])/
     18 + (4645*Pi^2*G[0, -1, 0, -1, -1, x])/24 - 
    (3565*Pi^2*G[0, -1, 0, -1, 0, x])/12 - (4195*Pi^2*G[0, -1, 0, 0, -1, x])/
     24 + (4235*Pi^2*G[0, -1, 0, 0, 0, x])/18 + 
    (4633*Pi^2*G[0, 0, -1, -1, -1, x])/24 - (1265*Pi^2*G[0, 0, -1, -1, 0, x])/
     4 - (8395*Pi^2*G[0, 0, -1, 0, -1, x])/24 + 
    (3890*Pi^2*G[0, 0, -1, 0, 0, x])/9 - (5299*Pi^2*G[0, 0, 0, -1, -1, x])/
     24 + (4835*Pi^2*G[0, 0, 0, -1, 0, x])/12 + 
    (6229*Pi^2*G[0, 0, 0, 0, -1, x])/24 - (1859*Pi^2*G[0, 0, 0, 0, 0, x])/6 - 
    (23*G[-1, -1, -1, -1, -1, 0, 0, x])/12 + 
    (127*G[-1, -1, -1, -1, 0, 0, 0, x])/12 - 
    (115*G[-1, -1, -1, 0, -1, 0, 0, x])/12 - 
    (147*G[-1, -1, -1, 0, 0, 0, 0, x])/4 - 
    (895*G[-1, -1, 0, -1, -1, 0, 0, x])/12 + 
    (4115*G[-1, -1, 0, -1, 0, 0, 0, x])/12 - 
    (1631*G[-1, -1, 0, 0, -1, 0, 0, x])/12 + 
    (659*G[-1, -1, 0, 0, 0, 0, 0, x])/12 - 
    (2455*G[-1, 0, -1, -1, -1, 0, 0, x])/12 + 
    (9935*G[-1, 0, -1, -1, 0, 0, 0, x])/12 + 
    (4285*G[-1, 0, -1, 0, -1, 0, 0, x])/12 - 
    (5495*G[-1, 0, -1, 0, 0, 0, 0, x])/4 + 
    (1549*G[-1, 0, 0, -1, -1, 0, 0, x])/12 - 
    (11081*G[-1, 0, 0, -1, 0, 0, 0, x])/12 - 
    (403*G[-1, 0, 0, 0, -1, 0, 0, x])/12 + (5591*G[-1, 0, 0, 0, 0, 0, 0, x])/
     12 - (2155*G[0, -1, -1, -1, -1, 0, 0, x])/12 + 
    (8075*G[0, -1, -1, -1, 0, 0, 0, x])/12 + 
    (4225*G[0, -1, -1, 0, -1, 0, 0, x])/12 - 
    (6615*G[0, -1, -1, 0, 0, 0, 0, x])/4 + 
    (4645*G[0, -1, 0, -1, -1, 0, 0, x])/12 - 
    (16745*G[0, -1, 0, -1, 0, 0, 0, x])/12 - 
    (4195*G[0, -1, 0, 0, -1, 0, 0, x])/12 + 
    (31675*G[0, -1, 0, 0, 0, 0, 0, x])/12 + 
    (4633*G[0, 0, -1, -1, -1, 0, 0, x])/12 - 
    (18137*G[0, 0, -1, -1, 0, 0, 0, x])/12 - 
    (8395*G[0, 0, -1, 0, -1, 0, 0, x])/12 + 
    (12257*G[0, 0, -1, 0, 0, 0, 0, x])/4 - (5299*G[0, 0, 0, -1, -1, 0, 0, x])/
     12 + (23711*G[0, 0, 0, -1, 0, 0, 0, x])/12 + 
    (6229*G[0, 0, 0, 0, -1, 0, 0, x])/12 - (37925*G[0, 0, 0, 0, 0, 0, 0, x])/
     12 - (311569*Pi^4*Zeta[3])/5184 - (404*Pi^2*G[-1, -1, x]*Zeta[3])/3 + 
    (239*Pi^2*G[-1, 0, x]*Zeta[3])/2 + (1300*Pi^2*G[0, -1, x]*Zeta[3])/3 - 
    (2509*Pi^2*G[0, 0, x]*Zeta[3])/6 - (23*G[-1, -1, -1, -1, x]*Zeta[3])/12 + 
    (95*G[-1, -1, -1, 0, x]*Zeta[3])/3 - (895*G[-1, -1, 0, -1, x]*Zeta[3])/
     12 - (6445*G[-1, -1, 0, 0, x]*Zeta[3])/9 - 
    (2455*G[-1, 0, -1, -1, x]*Zeta[3])/12 + (955*G[-1, 0, -1, 0, x]*Zeta[3])/
     3 + (1549*G[-1, 0, 0, -1, x]*Zeta[3])/12 + 
    (11291*G[-1, 0, 0, 0, x]*Zeta[3])/9 - (2155*G[0, -1, -1, -1, x]*Zeta[3])/
     12 + (445*G[0, -1, -1, 0, x]*Zeta[3])/3 + 
    (4645*G[0, -1, 0, -1, x]*Zeta[3])/12 + (7945*G[0, -1, 0, 0, x]*Zeta[3])/
     9 + (4633*G[0, 0, -1, -1, x]*Zeta[3])/12 - 
    (1495*G[0, 0, -1, 0, x]*Zeta[3])/3 - (5299*G[0, 0, 0, -1, x]*Zeta[3])/
     12 - (12791*G[0, 0, 0, 0, x]*Zeta[3])/9 - (19843*G[-1, x]*Zeta[3]^2)/
     36 + (199819*G[0, x]*Zeta[3]^2)/216 + (94687*Pi^2*Zeta[5])/360 - 
    (28067*G[-1, -1, x]*Zeta[5])/12 + (16999*G[-1, 0, x]*Zeta[5])/6 + 
    (27065*G[0, -1, x]*Zeta[5])/12 - (8249*G[0, 0, x]*Zeta[5])/3 - 
    (269073*Zeta[7])/32), 1/3 - (113*eps^2*Pi^2)/72 - (2*eps*G[0, x])/3 + 
  eps^3*((-16*Pi^2*G[-1, x])/3 + (209*Pi^2*G[0, x])/36 - 
    (32*G[-1, 0, 0, x])/3 + (32*G[0, 0, 0, x])/3 - (1183*Zeta[3])/36) + 
  eps^4*((-1957*Pi^4)/2160 - (46*Pi^2*G[-1, -1, x])/3 + 
    (55*Pi^2*G[-1, 0, x])/3 + (55*Pi^2*G[0, -1, x])/3 - 
    (64*Pi^2*G[0, 0, x])/3 - (92*G[-1, -1, 0, 0, x])/3 + 
    (238*G[-1, 0, 0, 0, x])/3 + (110*G[0, -1, 0, 0, x])/3 - 
    (256*G[0, 0, 0, 0, x])/3 - (92*G[-1, x]*Zeta[3])/3 + 
    (1459*G[0, x]*Zeta[3])/18) + eps^5*((-86*Pi^4*G[-1, x])/45 + 
    (2683*Pi^4*G[0, x])/1080 - (106*Pi^2*G[-1, -1, -1, x])/3 + 
    (145*Pi^2*G[-1, -1, 0, x])/3 + (145*Pi^2*G[-1, 0, -1, x])/3 - 
    (565*Pi^2*G[-1, 0, 0, x])/9 + (145*Pi^2*G[0, -1, -1, x])/3 - 
    (190*Pi^2*G[0, -1, 0, x])/3 - (184*Pi^2*G[0, 0, -1, x])/3 + 
    (700*Pi^2*G[0, 0, 0, x])/9 - (212*G[-1, -1, -1, 0, 0, x])/3 + 
    (658*G[-1, -1, 0, 0, 0, x])/3 + (290*G[-1, 0, -1, 0, 0, x])/3 - 
    448*G[-1, 0, 0, 0, 0, x] + (290*G[0, -1, -1, 0, 0, x])/3 - 
    (850*G[0, -1, 0, 0, 0, x])/3 - (368*G[0, 0, -1, 0, 0, x])/3 + 
    512*G[0, 0, 0, 0, 0, x] + (5813*Pi^2*Zeta[3])/54 - 
    (212*G[-1, -1, x]*Zeta[3])/3 + (290*G[-1, 0, x]*Zeta[3])/3 + 
    (290*G[0, -1, x]*Zeta[3])/3 - (368*G[0, 0, x]*Zeta[3])/3 - 
    (16991*Zeta[5])/60) + eps^6*((4859*Pi^6)/4536 - 
    (1049*Pi^4*G[-1, -1, x])/180 + (677*Pi^4*G[-1, 0, x])/180 + 
    (67*Pi^4*G[0, -1, x])/9 - (242*Pi^4*G[0, 0, x])/45 - 
    (226*Pi^2*G[-1, -1, -1, -1, x])/3 + (325*Pi^2*G[-1, -1, -1, 0, x])/3 + 
    (325*Pi^2*G[-1, -1, 0, -1, x])/3 - (1450*Pi^2*G[-1, -1, 0, 0, x])/9 + 
    (325*Pi^2*G[-1, 0, -1, -1, x])/3 - (490*Pi^2*G[-1, 0, -1, 0, x])/3 - 
    (427*Pi^2*G[-1, 0, 0, -1, x])/3 + (1943*Pi^2*G[-1, 0, 0, 0, x])/9 + 
    (325*Pi^2*G[0, -1, -1, -1, x])/3 - (475*Pi^2*G[0, -1, -1, 0, x])/3 - 
    (490*Pi^2*G[0, -1, 0, -1, x])/3 + (2035*Pi^2*G[0, -1, 0, 0, x])/9 - 
    (424*Pi^2*G[0, 0, -1, -1, x])/3 + (640*Pi^2*G[0, 0, -1, 0, x])/3 + 
    (592*Pi^2*G[0, 0, 0, -1, x])/3 - (2528*Pi^2*G[0, 0, 0, 0, x])/9 - 
    (452*G[-1, -1, -1, -1, 0, 0, x])/3 + (1498*G[-1, -1, -1, 0, 0, 0, x])/3 + 
    (650*G[-1, -1, 0, -1, 0, 0, x])/3 - 1198*G[-1, -1, 0, 0, 0, 0, x] + 
    (650*G[-1, 0, -1, -1, 0, 0, x])/3 - (2290*G[-1, 0, -1, 0, 0, 0, x])/3 - 
    (854*G[-1, 0, 0, -1, 0, 0, x])/3 + (6836*G[-1, 0, 0, 0, 0, 0, x])/3 + 
    (650*G[0, -1, -1, -1, 0, 0, x])/3 - (2200*G[0, -1, -1, 0, 0, 0, x])/3 - 
    (980*G[0, -1, 0, -1, 0, 0, x])/3 + 1650*G[0, -1, 0, 0, 0, 0, x] - 
    (848*G[0, 0, -1, -1, 0, 0, x])/3 + (2992*G[0, 0, -1, 0, 0, 0, x])/3 + 
    (1184*G[0, 0, 0, -1, 0, 0, x])/3 - (8192*G[0, 0, 0, 0, 0, 0, x])/3 + 
    (1021*Pi^2*G[-1, x]*Zeta[3])/3 - (10772*Pi^2*G[0, x]*Zeta[3])/27 - 
    (452*G[-1, -1, -1, x]*Zeta[3])/3 + (650*G[-1, -1, 0, x]*Zeta[3])/3 + 
    (650*G[-1, 0, -1, x]*Zeta[3])/3 + (3560*G[-1, 0, 0, x]*Zeta[3])/9 + 
    (650*G[0, -1, -1, x]*Zeta[3])/3 - (890*G[0, -1, 0, x]*Zeta[3])/3 - 
    (848*G[0, 0, -1, x]*Zeta[3])/3 - (2840*G[0, 0, 0, x]*Zeta[3])/9 + 
    (159221*Zeta[3]^2)/108 + (442*G[-1, x]*Zeta[5])/3 + 
    (4557*G[0, x]*Zeta[5])/10) + eps^7*((28219*Pi^6*G[-1, x])/4536 - 
    (56089*Pi^6*G[0, x])/11340 - (2459*Pi^4*G[-1, -1, -1, x])/180 + 
    (97*Pi^4*G[-1, -1, 0, x])/30 + (371*Pi^4*G[-1, 0, -1, x])/18 + 
    (2651*Pi^4*G[-1, 0, 0, x])/540 + (793*Pi^4*G[0, -1, -1, x])/36 - 
    (137*Pi^4*G[0, -1, 0, x])/12 - (1304*Pi^4*G[0, 0, -1, x])/45 + 
    (442*Pi^4*G[0, 0, 0, x])/135 - (466*Pi^2*G[-1, -1, -1, -1, -1, x])/3 + 
    (685*Pi^2*G[-1, -1, -1, -1, 0, x])/3 + (685*Pi^2*G[-1, -1, -1, 0, -1, x])/
     3 - (3220*Pi^2*G[-1, -1, -1, 0, 0, x])/9 + 
    (685*Pi^2*G[-1, -1, 0, -1, -1, x])/3 - 380*Pi^2*G[-1, -1, 0, -1, 0, x] - 
    (817*Pi^2*G[-1, -1, 0, 0, -1, x])/3 + (4838*Pi^2*G[-1, -1, 0, 0, 0, x])/
     9 + (685*Pi^2*G[-1, 0, -1, -1, -1, x])/3 - 
    (1120*Pi^2*G[-1, 0, -1, -1, 0, x])/3 - (1165*Pi^2*G[-1, 0, -1, 0, -1, x])/
     3 + (5410*Pi^2*G[-1, 0, -1, 0, 0, x])/9 - 
    (757*Pi^2*G[-1, 0, 0, -1, -1, x])/3 + (1520*Pi^2*G[-1, 0, 0, -1, 0, x])/
     3 + (1129*Pi^2*G[-1, 0, 0, 0, -1, x])/3 - 
    (2249*Pi^2*G[-1, 0, 0, 0, 0, x])/3 + (685*Pi^2*G[0, -1, -1, -1, -1, x])/
     3 - (1045*Pi^2*G[0, -1, -1, -1, 0, x])/3 - 
    (1120*Pi^2*G[0, -1, -1, 0, -1, x])/3 + (5050*Pi^2*G[0, -1, -1, 0, 0, x])/
     9 - (1000*Pi^2*G[0, -1, 0, -1, -1, x])/3 + 
    (1700*Pi^2*G[0, -1, 0, -1, 0, x])/3 + (1480*Pi^2*G[0, -1, 0, 0, -1, x])/
     3 - (7115*Pi^2*G[0, -1, 0, 0, 0, x])/9 - 
    (904*Pi^2*G[0, 0, -1, -1, -1, x])/3 + (1480*Pi^2*G[0, 0, -1, -1, 0, x])/
     3 + (1600*Pi^2*G[0, 0, -1, 0, -1, x])/3 - 
    (7240*Pi^2*G[0, 0, -1, 0, 0, x])/9 + (1072*Pi^2*G[0, 0, 0, -1, -1, x])/
     3 - (2080*Pi^2*G[0, 0, 0, -1, 0, x])/3 - 
    (1792*Pi^2*G[0, 0, 0, 0, -1, x])/3 + (3008*Pi^2*G[0, 0, 0, 0, 0, x])/3 - 
    (932*G[-1, -1, -1, -1, -1, 0, 0, x])/3 + 
    (3178*G[-1, -1, -1, -1, 0, 0, 0, x])/3 + 
    (1370*G[-1, -1, -1, 0, -1, 0, 0, x])/3 - 
    2698*G[-1, -1, -1, 0, 0, 0, 0, x] + (1370*G[-1, -1, 0, -1, -1, 0, 0, x])/
     3 - (5470*G[-1, -1, 0, -1, 0, 0, 0, x])/3 - 
    (1634*G[-1, -1, 0, 0, -1, 0, 0, x])/3 + 
    (17846*G[-1, -1, 0, 0, 0, 0, 0, x])/3 + 
    (1370*G[-1, 0, -1, -1, -1, 0, 0, x])/3 - 
    (5350*G[-1, 0, -1, -1, 0, 0, 0, x])/3 - 
    (2330*G[-1, 0, -1, 0, -1, 0, 0, x])/3 + 
    4530*G[-1, 0, -1, 0, 0, 0, 0, x] - (1514*G[-1, 0, 0, -1, -1, 0, 0, x])/
     3 + (7606*G[-1, 0, 0, -1, 0, 0, 0, x])/3 + 
    (2258*G[-1, 0, 0, 0, -1, 0, 0, x])/3 - (33076*G[-1, 0, 0, 0, 0, 0, 0, x])/
     3 + (1370*G[0, -1, -1, -1, -1, 0, 0, x])/3 - 
    (4900*G[0, -1, -1, -1, 0, 0, 0, x])/3 - 
    (2240*G[0, -1, -1, 0, -1, 0, 0, x])/3 + 
    4200*G[0, -1, -1, 0, 0, 0, 0, x] - (2000*G[0, -1, 0, -1, -1, 0, 0, x])/
     3 + (8200*G[0, -1, 0, -1, 0, 0, 0, x])/3 + 
    (2960*G[0, -1, 0, 0, -1, 0, 0, x])/3 - (25730*G[0, -1, 0, 0, 0, 0, 0, x])/
     3 - (1808*G[0, 0, -1, -1, -1, 0, 0, x])/3 + 
    (7072*G[0, 0, -1, -1, 0, 0, 0, x])/3 + (3200*G[0, 0, -1, 0, -1, 0, 0, x])/
     3 - 6032*G[0, 0, -1, 0, 0, 0, 0, x] + (2144*G[0, 0, 0, -1, -1, 0, 0, x])/
     3 - (10336*G[0, 0, 0, -1, 0, 0, 0, x])/3 - 
    (3584*G[0, 0, 0, 0, -1, 0, 0, x])/3 + (40960*G[0, 0, 0, 0, 0, 0, 0, x])/
     3 + (52933*Pi^4*Zeta[3])/648 + (2911*Pi^2*G[-1, -1, x]*Zeta[3])/3 - 
    (3724*Pi^2*G[-1, 0, x]*Zeta[3])/3 - (3595*Pi^2*G[0, -1, x]*Zeta[3])/3 + 
    (4408*Pi^2*G[0, 0, x]*Zeta[3])/3 - (932*G[-1, -1, -1, -1, x]*Zeta[3])/3 + 
    (1370*G[-1, -1, -1, 0, x]*Zeta[3])/3 + (1370*G[-1, -1, 0, -1, x]*Zeta[3])/
     3 + (13340*G[-1, -1, 0, 0, x]*Zeta[3])/9 + 
    (1370*G[-1, 0, -1, -1, x]*Zeta[3])/3 - (2060*G[-1, 0, -1, 0, x]*Zeta[3])/
     3 - (1514*G[-1, 0, 0, -1, x]*Zeta[3])/3 - 
    (39484*G[-1, 0, 0, 0, x]*Zeta[3])/9 + (1370*G[0, -1, -1, -1, x]*Zeta[3])/
     3 - (1790*G[0, -1, -1, 0, x]*Zeta[3])/3 - 
    (2000*G[0, -1, 0, -1, x]*Zeta[3])/3 - (14240*G[0, -1, 0, 0, x]*Zeta[3])/
     9 - (1808*G[0, 0, -1, -1, x]*Zeta[3])/3 + 
    (2480*G[0, 0, -1, 0, x]*Zeta[3])/3 + (2144*G[0, 0, 0, -1, x]*Zeta[3])/3 + 
    (40384*G[0, 0, 0, 0, x]*Zeta[3])/9 + (18143*G[-1, x]*Zeta[3]^2)/9 - 
    (215459*G[0, x]*Zeta[3]^2)/54 + (125233*Pi^2*Zeta[5])/90 + 
    (3982*G[-1, -1, x]*Zeta[5])/3 - (3418*G[-1, 0, x]*Zeta[5])/3 - 
    (3220*G[0, -1, x]*Zeta[5])/3 + (2656*G[0, 0, x]*Zeta[5])/3 - 
    (8251*Zeta[7])/14), 49/192 - (2*eps*G[0, x])/3 + 
  eps^2*((-91*Pi^2)/144 + (5*G[0, 0, x])/4) + 
  eps^3*((-23*Pi^2*G[-1, x])/24 + (193*Pi^2*G[0, x])/72 - 
    (23*G[-1, 0, 0, x])/12 + (2*G[0, 0, 0, x])/3 - (2909*Zeta[3])/288) + 
  eps^4*((-15131*Pi^4)/17280 - (23*Pi^2*G[-1, -1, x])/24 + 
    (65*Pi^2*G[-1, 0, x])/24 + (85*Pi^2*G[0, -1, x])/12 - 
    (34*Pi^2*G[0, 0, x])/3 - (23*G[-1, -1, 0, 0, x])/12 + 
    (43*G[-1, 0, 0, 0, x])/3 + (85*G[0, -1, 0, 0, x])/6 - 
    (76*G[0, 0, 0, 0, x])/3 - (23*G[-1, x]*Zeta[3])/12 + 
    (1163*G[0, x]*Zeta[3])/36) + eps^5*((-1867*Pi^4*G[-1, x])/1440 + 
    (3853*Pi^4*G[0, x])/1080 - (23*Pi^2*G[-1, -1, -1, x])/24 + 
    (65*Pi^2*G[-1, -1, 0, x])/24 + (115*Pi^2*G[-1, 0, -1, x])/12 - 
    (215*Pi^2*G[-1, 0, 0, x])/18 + (235*Pi^2*G[0, -1, -1, x])/12 - 
    (275*Pi^2*G[0, -1, 0, x])/12 - (124*Pi^2*G[0, 0, -1, x])/3 + 
    (430*Pi^2*G[0, 0, 0, x])/9 - (23*G[-1, -1, -1, 0, 0, x])/12 + 
    (43*G[-1, -1, 0, 0, 0, x])/3 + (115*G[-1, 0, -1, 0, 0, x])/6 - 
    83*G[-1, 0, 0, 0, 0, x] + (235*G[0, -1, -1, 0, 0, x])/6 - 
    (295*G[0, -1, 0, 0, 0, x])/3 - (248*G[0, 0, -1, 0, 0, x])/3 + 
    192*G[0, 0, 0, 0, 0, x] + (953*Pi^2*Zeta[3])/54 - 
    (23*G[-1, -1, x]*Zeta[3])/12 - (265*G[-1, 0, x]*Zeta[3])/12 + 
    (235*G[0, -1, x]*Zeta[3])/6 - (581*G[0, 0, x]*Zeta[3])/6 - 
    (129373*Zeta[5])/480) + eps^6*((-211*Pi^6)/126 - 
    (1867*Pi^4*G[-1, -1, x])/1440 + (1427*Pi^4*G[-1, 0, x])/180 + 
    (677*Pi^4*G[0, -1, x])/144 - (5231*Pi^4*G[0, 0, x])/360 - 
    (23*Pi^2*G[-1, -1, -1, -1, x])/24 + (65*Pi^2*G[-1, -1, -1, 0, x])/24 + 
    (115*Pi^2*G[-1, -1, 0, -1, x])/12 - (215*Pi^2*G[-1, -1, 0, 0, x])/18 + 
    (505*Pi^2*G[-1, 0, -1, -1, x])/12 - (365*Pi^2*G[-1, 0, -1, 0, x])/12 - 
    (247*Pi^2*G[-1, 0, 0, -1, x])/3 + (1111*Pi^2*G[-1, 0, 0, 0, x])/18 + 
    (535*Pi^2*G[0, -1, -1, -1, x])/12 - (665*Pi^2*G[0, -1, -1, 0, x])/12 - 
    (455*Pi^2*G[0, -1, 0, -1, x])/6 + (1415*Pi^2*G[0, -1, 0, 0, x])/18 - 
    (424*Pi^2*G[0, 0, -1, -1, x])/3 + 140*Pi^2*G[0, 0, -1, 0, x] + 
    (652*Pi^2*G[0, 0, 0, -1, x])/3 - (1808*Pi^2*G[0, 0, 0, 0, x])/9 - 
    (23*G[-1, -1, -1, -1, 0, 0, x])/12 + (43*G[-1, -1, -1, 0, 0, 0, x])/3 + 
    (115*G[-1, -1, 0, -1, 0, 0, x])/6 - 83*G[-1, -1, 0, 0, 0, 0, x] + 
    (505*G[-1, 0, -1, -1, 0, 0, x])/6 - (295*G[-1, 0, -1, 0, 0, 0, x])/3 - 
    (494*G[-1, 0, 0, -1, 0, 0, x])/3 + (1331*G[-1, 0, 0, 0, 0, 0, x])/3 + 
    (535*G[0, -1, -1, -1, 0, 0, x])/6 - (730*G[0, -1, -1, 0, 0, 0, x])/3 - 
    (455*G[0, -1, 0, -1, 0, 0, x])/3 + 515*G[0, -1, 0, 0, 0, 0, x] - 
    (848*G[0, 0, -1, -1, 0, 0, x])/3 + (1672*G[0, 0, -1, 0, 0, 0, x])/3 + 
    (1304*G[0, 0, 0, -1, 0, 0, x])/3 - (3392*G[0, 0, 0, 0, 0, 0, x])/3 - 
    (247*Pi^2*G[-1, x]*Zeta[3])/24 - (9293*Pi^2*G[0, x]*Zeta[3])/108 - 
    (23*G[-1, -1, -1, x]*Zeta[3])/12 - (265*G[-1, -1, 0, x]*Zeta[3])/12 + 
    (505*G[-1, 0, -1, x]*Zeta[3])/6 - (245*G[-1, 0, 0, x]*Zeta[3])/18 + 
    (535*G[0, -1, -1, x]*Zeta[3])/6 - (175*G[0, -1, 0, x]*Zeta[3])/6 - 
    (848*G[0, 0, -1, x]*Zeta[3])/3 + (2320*G[0, 0, 0, x]*Zeta[3])/9 - 
    (51227*Zeta[3]^2)/864 - (1688*G[-1, x]*Zeta[5])/3 + 
    (17939*G[0, x]*Zeta[5])/20) + eps^7*((-50759*Pi^6*G[-1, x])/9072 + 
    (248599*Pi^6*G[0, x])/45360 - (1867*Pi^4*G[-1, -1, -1, x])/1440 + 
    (4487*Pi^4*G[-1, -1, 0, x])/180 + (875*Pi^4*G[-1, 0, -1, x])/144 - 
    (24229*Pi^4*G[-1, 0, 0, x])/540 + (839*Pi^4*G[0, -1, -1, x])/144 - 
    (2143*Pi^4*G[0, -1, 0, x])/72 - (253*Pi^4*G[0, 0, -1, x])/15 + 
    (7987*Pi^4*G[0, 0, 0, x])/135 - (23*Pi^2*G[-1, -1, -1, -1, -1, x])/24 + 
    (65*Pi^2*G[-1, -1, -1, -1, 0, x])/24 + (115*Pi^2*G[-1, -1, -1, 0, -1, x])/
     12 - (215*Pi^2*G[-1, -1, -1, 0, 0, x])/18 + 
    (505*Pi^2*G[-1, -1, 0, -1, -1, x])/12 - (5*Pi^2*G[-1, -1, 0, -1, 0, x])/
     12 - (517*Pi^2*G[-1, -1, 0, 0, -1, x])/3 + 
    (1651*Pi^2*G[-1, -1, 0, 0, 0, x])/18 + 
    (1285*Pi^2*G[-1, 0, -1, -1, -1, x])/12 - 
    (1115*Pi^2*G[-1, 0, -1, -1, 0, x])/12 - (725*Pi^2*G[-1, 0, -1, 0, -1, x])/
     6 + (1295*Pi^2*G[-1, 0, -1, 0, 0, x])/18 - 
    (1192*Pi^2*G[-1, 0, 0, -1, -1, x])/3 + (875*Pi^2*G[-1, 0, 0, -1, 0, x])/
     3 + (1729*Pi^2*G[-1, 0, 0, 0, -1, x])/3 - 
    (2023*Pi^2*G[-1, 0, 0, 0, 0, x])/6 + (1135*Pi^2*G[0, -1, -1, -1, -1, x])/
     12 - (1445*Pi^2*G[0, -1, -1, -1, 0, x])/12 - 
    (725*Pi^2*G[0, -1, -1, 0, -1, x])/6 + (1420*Pi^2*G[0, -1, -1, 0, 0, x])/
     9 - (1595*Pi^2*G[0, -1, 0, -1, -1, x])/6 + 
    (1295*Pi^2*G[0, -1, 0, -1, 0, x])/6 + (1150*Pi^2*G[0, -1, 0, 0, -1, x])/
     3 - (5485*Pi^2*G[0, -1, 0, 0, 0, x])/18 - 
    (1024*Pi^2*G[0, 0, -1, -1, -1, x])/3 + 400*Pi^2*G[0, 0, -1, -1, 0, x] + 
    (1360*Pi^2*G[0, 0, -1, 0, -1, x])/3 - (3940*Pi^2*G[0, 0, -1, 0, 0, x])/
     9 + (2452*Pi^2*G[0, 0, 0, -1, -1, x])/3 - 
    (2260*Pi^2*G[0, 0, 0, -1, 0, x])/3 - (3232*Pi^2*G[0, 0, 0, 0, -1, x])/3 + 
    (2528*Pi^2*G[0, 0, 0, 0, 0, x])/3 - (23*G[-1, -1, -1, -1, -1, 0, 0, x])/
     12 + (43*G[-1, -1, -1, -1, 0, 0, 0, x])/3 + 
    (115*G[-1, -1, -1, 0, -1, 0, 0, x])/6 - 83*G[-1, -1, -1, 0, 0, 0, 0, x] + 
    (505*G[-1, -1, 0, -1, -1, 0, 0, x])/6 + 
    (245*G[-1, -1, 0, -1, 0, 0, 0, x])/3 - 
    (1034*G[-1, -1, 0, 0, -1, 0, 0, x])/3 + 
    (1331*G[-1, -1, 0, 0, 0, 0, 0, x])/3 + 
    (1285*G[-1, 0, -1, -1, -1, 0, 0, x])/6 - 
    (1030*G[-1, 0, -1, -1, 0, 0, 0, x])/3 - 
    (725*G[-1, 0, -1, 0, -1, 0, 0, x])/3 + 315*G[-1, 0, -1, 0, 0, 0, 0, x] - 
    (2384*G[-1, 0, 0, -1, -1, 0, 0, x])/3 + 
    (2866*G[-1, 0, 0, -1, 0, 0, 0, x])/3 + (3458*G[-1, 0, 0, 0, -1, 0, 0, x])/
     3 - (6961*G[-1, 0, 0, 0, 0, 0, 0, x])/3 + 
    (1135*G[0, -1, -1, -1, -1, 0, 0, x])/6 - 
    (1600*G[0, -1, -1, -1, 0, 0, 0, x])/3 - 
    (725*G[0, -1, -1, 0, -1, 0, 0, x])/3 + 1130*G[0, -1, -1, 0, 0, 0, 0, x] - 
    (1595*G[0, -1, 0, -1, -1, 0, 0, x])/3 + 
    (2290*G[0, -1, 0, -1, 0, 0, 0, x])/3 + (2300*G[0, -1, 0, 0, -1, 0, 0, x])/
     3 - (7235*G[0, -1, 0, 0, 0, 0, 0, x])/3 - 
    (2048*G[0, 0, -1, -1, -1, 0, 0, x])/3 + 
    (5152*G[0, 0, -1, -1, 0, 0, 0, x])/3 + (2720*G[0, 0, -1, 0, -1, 0, 0, x])/
     3 - 2792*G[0, 0, -1, 0, 0, 0, 0, x] + (4904*G[0, 0, 0, -1, -1, 0, 0, x])/
     3 - (8656*G[0, 0, 0, -1, 0, 0, 0, x])/3 - 
    (6464*G[0, 0, 0, 0, -1, 0, 0, x])/3 + (17920*G[0, 0, 0, 0, 0, 0, 0, x])/
     3 + (202043*Pi^4*Zeta[3])/5184 - (3847*Pi^2*G[-1, -1, x]*Zeta[3])/24 + 
    (2429*Pi^2*G[-1, 0, x]*Zeta[3])/12 - (2585*Pi^2*G[0, -1, x]*Zeta[3])/12 + 
    406*Pi^2*G[0, 0, x]*Zeta[3] - (23*G[-1, -1, -1, -1, x]*Zeta[3])/12 - 
    (265*G[-1, -1, -1, 0, x]*Zeta[3])/12 + (505*G[-1, -1, 0, -1, x]*Zeta[3])/
     6 - (9965*G[-1, -1, 0, 0, x]*Zeta[3])/18 + 
    (1285*G[-1, 0, -1, -1, x]*Zeta[3])/6 - (445*G[-1, 0, -1, 0, x]*Zeta[3])/
     6 - (2384*G[-1, 0, 0, -1, x]*Zeta[3])/3 + 
    (5486*G[-1, 0, 0, 0, x]*Zeta[3])/9 + (1135*G[0, -1, -1, -1, x]*Zeta[3])/
     6 - (1435*G[0, -1, -1, 0, x]*Zeta[3])/6 - 
    (1595*G[0, -1, 0, -1, x]*Zeta[3])/3 + (115*G[0, -1, 0, 0, x]*Zeta[3])/9 - 
    (2048*G[0, 0, -1, -1, x]*Zeta[3])/3 + (1760*G[0, 0, -1, 0, x]*Zeta[3])/
     3 + (4904*G[0, 0, 0, -1, x]*Zeta[3])/3 - (4616*G[0, 0, 0, 0, x]*Zeta[3])/
     9 - (40541*G[-1, x]*Zeta[3]^2)/72 - (269*G[0, x]*Zeta[3]^2)/54 + 
    (22889*Pi^2*Zeta[5])/45 - (7088*G[-1, -1, x]*Zeta[5])/3 + 
    (24563*G[-1, 0, x]*Zeta[5])/12 + (7580*G[0, -1, x]*Zeta[5])/3 - 
    (17179*G[0, 0, x]*Zeta[5])/6 - (217623*Zeta[7])/32)}


==> anc/readme.txt <==
Ancillary files for
"Deriving canonical differential equations for Feynman integrals from a single uniform weight integral "
Christoph Dlapa, Johannes Henn, and Kai Yan

-----------------------------------------------------------------------------------------
We provide two ancillary files: 
-----------------------------------------------------------------------------------------

fUT_4L4P.m gives the definition of a canonical basis for massless 4-loop 4-point integral family discussed in Sec 3.2. 

-----------------------------------------------------------------------------------------

fUT_4L4P_solution_e7.m contains the explicit expressions for the canonical basis in fUT_4L4P.m evaluated at s=-1, t=-x, expanded up to O(\epsilon^7).  

The results are given in terms of harmonic polylogarithms.  

-----------------------------------------------------------------------------------------




